Accelerating Vertical Federated Learning

Privacy, security and data governance constraints rule out a brute force process in the integration of cross-silo data, which inherits the development of the Internet of Things. Federated learning is proposed to ensure that all parties can collaboratively complete the training task while the data is not out of the local. Vertical federated learning is a specialization of federated learning for distributed features. To preserve privacy, homomorphic encryption is applied to enable encrypted operations without decryption. Nevertheless, together with a robust security guarantee, homomorphic encryption brings extra communication and computation overhead. In this paper, we analyze the current bottlenecks of vertical federated learning under homomorphic encryption comprehensively and numerically. We propose a straggler-resilient and computation-efficient accelerating system that reduces the communication overhead in heterogeneous scenarios by 65.26% at most and reduces the computation overhead caused by homomorphic encryption by 40.66% at most. Our system can improve the robustness and efficiency of the current vertical federated learning framework without loss of security.

==> data/dataVisualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "\n",
    "lists = pd.read_excel(\"./TII SC data.xlsx\",engine='openpyxl')\n",
    "color1 = ['#8ECFC9', '#FFBE7A', '#FA7F6F', '#82B0D2', '#BEB8DC', '#E7DAD2', '#999999']\n",
    "color2 = ['#2878B5', '#9AC9DB', '#F8AC8C', '#C82423', '#FF8884']\n",
    "color3 = ['r', 'g','b','orange','y']\n",
    "ft = 40"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 2 \n",
    "# 特征数量和训练效果的关系\n",
    "x = list(range(0,136*5,5))\n",
    "auc = lists.iloc[58,:].to_list()[1:]\n",
    "pre = lists.iloc[59,:].to_list()[1:]\n",
    "\n",
    "fig = plt.figure(figsize = (8,8)) \n",
    "plt.grid(linestyle = \"--\") \n",
    "\n",
    "plt.xlim(0,700)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(200)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(x,auc,linewidth = 6, color=color2[0], linestyle = \"-\", label=\"AUC\")\n",
    "\n",
    "plt.plot(x,pre, linewidth = 6, color=color2[3], linestyle = \"-\", label=\"Precision\")\n",
    "\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.legend(fontsize=ft, loc=4, bbox_to_anchor=(1.01, 0.2), ncol=1,borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 2 \n",
    "# 特征数量和训练效果的关系\n",
    "x = list(range(0,13500,500))\n",
    "auc = lists.iloc[60,:].to_list()[1:28]\n",
    "pre = lists.iloc[61,:].to_list()[1:28]\n",
    "\n",
    "fig = plt.figure(figsize = (8,8)) \n",
    "plt.grid(linestyle = \"--\") \n",
    "\n",
    "plt.xlim(0,13500)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(5000)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(x,auc,linewidth = 6, color=color2[0], linestyle = \"-\", label=\"AUC\")\n",
    "\n",
    "plt.plot(x,pre, linewidth = 6, color=color2[3], linestyle = \"-\", label=\"Precision\")\n",
    "\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.legend(fontsize=ft, loc=4, bbox_to_anchor=(1.01, 0.2), ncol=1,borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig2-2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0                samples\n",
       "1                    0.5\n",
       "2               0.764428\n",
       "3               0.758264\n",
       "4               0.759862\n",
       "                  ...   \n",
       "Unnamed: 132         NaN\n",
       "Unnamed: 133         NaN\n",
       "Unnamed: 134         NaN\n",
       "Unnamed: 135         NaN\n",
       "Unnamed: 136         NaN\n",
       "Name: 60, Length: 137, dtype: object"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "auc = lists.iloc[60,:]\n",
    "pre = lists.iloc[61,:].to_list()[1:28]\n",
    "auc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 4\n",
    "# 各成分的占比 mimic数据集 默认batchsize为1024\n",
    "op1 = np.array([34.844,5889.691,5889.691]) # 计算时间\n",
    "op2 = np.array([0,1669.967,1669.967])\n",
    "op3 = np.array([4.65, 567.148, 8254.556])\n",
    "op4 = np.array([100,100,100])\n",
    "\n",
    "op_sum = op1 + op2 + op3 + op4\n",
    "\n",
    "op1_regular = op1/op_sum*100\n",
    "op2_regular = op2/op_sum*100\n",
    "op3_regular = op3/op_sum*100\n",
    "op4_regular = op4/op_sum*100\n",
    "\n",
    "\n",
    "mode = [\"Plain\",\"Encrypt\",\"Hetero-Encrypt\"]\n",
    "# 横向\n",
    "bottom = 0\n",
    "plt.figure(figsize=(12,5))\n",
    "plt.xlabel(\"Training time breakdown (%)\", fontsize=32)\n",
    "plt.xlim(0,100)\n",
    "plt.xticks(fontsize=32)\n",
    "plt.yticks(fontsize=32)\n",
    "plt.barh(mode, op1_regular, height=0.6, label=\"Computation\", color=color3[2],edgecolor='black')\n",
    "\n",
    "bottom = bottom + op1_regular\n",
    "plt.barh(mode, op2_regular, height=0.6, label=\"Encryption\", color=color3[0], left=bottom,edgecolor='black',hatch=\"X\")\n",
    "\n",
    "bottom = bottom + op2_regular\n",
    "plt.barh(mode, op3_regular, height=0.6, label=\"Communication\", color=color3[3], left=bottom,edgecolor='black',hatch=\"//\") \n",
    "\n",
    "bottom = bottom + op3_regular\n",
    "plt.barh(mode, op4_regular, height=0.6, label=\"Others\", color=color3[1], left=bottom,edgecolor='black',hatch=\"|\") \n",
    "\n",
    "\n",
    "plt.legend(fontsize=23, loc=4, ncol=4, bbox_to_anchor=(1.03, 1), frameon=False, borderaxespad=0.)\n",
    "\n",
    "plt.savefig('./fig4.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1152x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-0\n",
    "# backup 随着网络波动状况的效果变化\n",
    " \n",
    "orgin= (1, 1) #第一种是1、3概率波动 ，第二种是1/2概率波动\n",
    "b0 = (2.86,7.34)\n",
    "b1 = (2.46,3.86)\n",
    "b2 = (1.86,2.55)\n",
    " \n",
    "ind = np.arange(len(b0))  # the x locations for the groups\n",
    "width = 0.2  # the width of the bars\n",
    "\n",
    "fig = plt.figure(figsize = (16,8)) \n",
    "fig, ax = plt.subplots()\n",
    "plt.xlabel(\"Network Heterogeneity\", fontsize=20)\n",
    "plt.ylabel(\"Comm. Overhead\", fontsize=20)\n",
    "plt.xticks(fontsize=ft/3)\n",
    "plt.yticks(fontsize=ft/3)\n",
    "plt.ylim(0,8)\n",
    "rects1 = ax.bar(ind - width*3/2, orgin, width, color=color3[1], label='$Clean$',edgecolor='black',hatch=\"|\")\n",
    "rects2 = ax.bar(ind - width/2, b2, width,color=color3[3], label='$B_{2}$',edgecolor='black',hatch=\"//\")\n",
    "rects3 = ax.bar(ind + width/2, b1, width,color=color3[0], label='$B_{1}$',edgecolor='black',hatch=\"X\")\n",
    "rects4 = ax.bar(ind + width*3/2, b0, width,color=color3[2], label='$B_{0}$',edgecolor='black')\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "rects = [rects1, rects2, rects3, rects4]\n",
    "for r in rects:\n",
    "    for rect in r:\n",
    "        height = rect.get_height()\n",
    "        plt.text(rect.get_x() + rect.get_width() / 2, height, str(height), size=15, ha='center', va='bottom')\n",
    "plt.xticks(ind,('1/4 Slow Down', '1/2 Slow Down'))\n",
    "plt.legend(fontsize=ft/2, loc=2, ncol=2, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-0.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-1\n",
    "# MIMIC数据集的backup的实验结果图\n",
    "# x0 = list(range(0,50*356,356))\n",
    "# x1 = list(range(0,50*274,274))\n",
    "# x2 = list(range(0,46*245,245))\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,46))\n",
    "\n",
    "b0 = lists.iloc[81,:].to_list()[7:57]\n",
    "b1 = lists.iloc[82,:].to_list()[7:57]\n",
    "b2 = lists.iloc[83,:].to_list()[7:53]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{0}$\")\n",
    "plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"$B_{2}$\")\n",
    "#plt.hlines(0.77, -10, 310, linestyles='dashed',linewidth=1.2,colors='#3C323C')\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-1.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-1\n",
    "# MIMIC数据集的backup的实验结果图\n",
    "# x0 = list(range(0,50*356,356))\n",
    "# x1 = list(range(0,50*274,274))\n",
    "# x2 = list(range(0,46*245,245))\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,46))\n",
    "\n",
    "b0 = lists.iloc[81,:].to_list()[7:57]\n",
    "b1 = lists.iloc[82,:].to_list()[7:57]\n",
    "b2 = lists.iloc[83,:].to_list()[7:53]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{0}$\")\n",
    "plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"$B_{2}$\")\n",
    "#plt.hlines(0.77, -10, 310, linestyles='dashed',linewidth=1.2,colors='#3C323C')\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-1.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.658468, 0.666816, 0.697507, 0.725952, 0.750945, 0.772708, 0.791719, 0.808296, 0.822856, 0.835618, 0.846898, 0.856857, 0.865674, 0.87351, 0.88048, 0.886745, 0.89236, 0.897431, 0.902009, 0.9062, 0.909969, 0.913446, 0.916626, 0.919566, 0.922288, 0.924804, 0.927128, 0.929304, 0.931358, 0.933268, 0.935042, 0.936698, 0.938237, 0.939684, 0.941039, 0.94229, 0.943425, 0.944469, 0.945386, 0.946143, 0.946703, 0.946961, 0.946726, 0.945539, 0.949681, 0.950169, 0.951251, 0.951145, 0.950341, 0.952837]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-2\n",
    "# Epsion数据集的backup的实验结果图 含null和stallness的对比\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = x1\n",
    "x3 = list(range(0,50))\n",
    "x4 = x3\n",
    "\n",
    "b0 = lists.iloc[204,:].to_list()[7:57]\n",
    "b1 = lists.iloc[205,:].to_list()[7:57]\n",
    "b2 = lists.iloc[206,:].to_list()[7:57]\n",
    "b3 = lists.iloc[207,:].to_list()[7:57]\n",
    "b4 = lists.iloc[208,:].to_list()[7:57]\n",
    "print(b0)\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{0}$\")\n",
    "plt.plot(np.array(x3), b3,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x4), b4,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"$B_{2}$\")\n",
    "# plt.plot(np.array(x3), b3,linewidth = 3, color=color2[1], linestyle = \"-\", label=\"S2\")\n",
    "# plt.plot(np.array(x4), b4,linewidth = 3, color=color2[2], linestyle = \"-\", label=\"N2\")\n",
    "\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-9.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-3\n",
    "# NUS 数据集的实验对比\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = x1\n",
    "x3 = list(range(0,50))\n",
    "x4 = x3\n",
    "\n",
    "b0 = lists.iloc[204,:].to_list()[7:57]\n",
    "b1 = lists.iloc[205,:].to_list()[7:57]\n",
    "b2 = lists.iloc[206,:].to_list()[7:57]\n",
    "b3 = lists.iloc[207,:].to_list()[7:57]\n",
    "b4 = lists.iloc[208,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{0}$\")\n",
    "plt.plot(np.array(x3), b3,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x4), b4,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"$B_{2}$\")\n",
    "# plt.plot(np.array(x3), b3,linewidth = 3, color=color2[1], linestyle = \"-\", label=\"S2\")\n",
    "# plt.plot(np.array(x4), b4,linewidth = 3, color=color2[2], linestyle = \"-\", label=\"N2\")\n",
    "\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-9.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.783486, 0.902138, 0.920334, 0.927304, 0.931282, 0.933924, 0.935833, 0.937309, 0.938526, 0.93956, 0.940461, 0.94128, 0.942016, 0.942696, 0.943337, 0.94393, 0.944498, 0.945022, 0.945532, 0.946008, 0.946474, 0.946917, 0.947335, 0.94775, 0.948149, 0.948525, 0.948888, 0.949238, 0.949575, 0.949913, 0.950238, 0.950542, 0.950852, 0.951143, 0.951415, 0.951692, 0.951954, 0.952195, 0.952435, 0.952663, 0.952868, 0.953047, 0.953224, 0.953385, 0.953501, 0.95355, 0.95352, 0.953265, 0.952447, 0.950516]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 6-9\n",
    "# NUS 数据集的ablation实验\n",
    "# x0 = list(range(0,50*356,356))\n",
    "# x1 = list(range(0,50*274,274))\n",
    "# x2 = list(range(0,46*245,245))\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,50))\n",
    "x4 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[204,:].to_list()[7:57]\n",
    "b1 = lists.iloc[205,:].to_list()[7:57]\n",
    "b2 = lists.iloc[206,:].to_list()[7:57]\n",
    "b3 = lists.iloc[207,:].to_list()[7:57]\n",
    "b4 = lists.iloc[208,:].to_list()[7:57]\n",
    "b5 = lists.iloc[209,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "print(b2)\n",
    "plt.plot(np.array(x0), b3,linewidth = 5, color=color3[0], linestyle = (0, (4, 1,1,1)), label=\"$B_{1}(S)$\")\n",
    "# plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x2), b5,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{1}(N)$\")\n",
    "#plt.hlines(0.77, -10, 310, linestyles='dashed',linewidth=1.2,colors='#3C323C')\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig6-9.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-2\n",
    "# Epsion数据集的backup的实验结果图 含null和stallness的对比\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = x1\n",
    "x3 = list(range(0,50))\n",
    "x4 = x3\n",
    "\n",
    "b0 = lists.iloc[100,:].to_list()[9:59]\n",
    "b1 = lists.iloc[101,:].to_list()[9:59]\n",
    "b2 = lists.iloc[102,:].to_list()[9:59]\n",
    "b3 = lists.iloc[103,:].to_list()[9:59]\n",
    "b4 = lists.iloc[104,:].to_list()[9:59]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b1,linewidth = 5, color=color3[0], linestyle = (0, (4, 1,1,1)), label=\"$B_{1} (S)$\")\n",
    "# plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"$B_{1}$\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"$B_{1}$ (N)\")\n",
    "# plt.plot(np.array(x3), b3,linewidth = 3, color=color2[1], linestyle = \"-\", label=\"S2\")\n",
    "# plt.plot(np.array(x4), b4,linewidth = 3, color=color2[2], linestyle = \"-\", label=\"N2\")\n",
    "\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig5-4.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig7-1\n",
    "# PCA的结果 Epsilon pca 100 80 60\n",
    "\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[129,:].to_list()[9:59]\n",
    "b1 = lists.iloc[130,:].to_list()[9:59]\n",
    "b2 = lists.iloc[131,:].to_list()[9:59]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlim(0, 50)\n",
    "# plt.ylim(0.5,0.9)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "\n",
    "plt.legend(fontsize=ft, loc=4, ncol=3, bbox_to_anchor=(2, 1),borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig7-1.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 7-2\n",
    "# PCA的结果 MIMIC pca 100 80 60 40 20 step维度\n",
    "# x0 = list(range(0,50*123,123))\n",
    "# x1 = list(range(0,50*96,96))\n",
    "# x2 = list(range(0,50*73,73))\n",
    "# x3 = list(range(0,50*55,55))\n",
    "# x4 = list(range(0,50*37,37))\n",
    "\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,50))\n",
    "x3 = list(range(0,50))\n",
    "x4 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[116,:].to_list()[7:57]\n",
    "b1 = lists.iloc[117,:].to_list()[7:57]\n",
    "b2 = lists.iloc[118,:].to_list()[7:57]\n",
    "b3 = lists.iloc[119,:].to_list()[7:57]\n",
    "b4 = lists.iloc[120,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "plt.ylim(0.51,0.8)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "# plt.plot(np.array(x3), b3,linewidth = 2, color=color1[3], linestyle = \"-\", label=\"60\")\n",
    "# plt.plot(np.array(x4), b4,linewidth = 2, color=color1[4], linestyle = \"-\", label=\"80\")\n",
    "\n",
    "\n",
    "plt.savefig(\"./fig7-2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 7-2\n",
    "# PCA的结果 MIMIC pca 100 80 60 40 20 step维度\n",
    "# x0 = list(range(0,50*123,123))\n",
    "# x1 = list(range(0,50*96,96))\n",
    "# x2 = list(range(0,50*73,73))\n",
    "# x3 = list(range(0,50*55,55))\n",
    "# x4 = list(range(0,50*37,37))\n",
    "\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,50))\n",
    "x3 = list(range(0,50))\n",
    "x4 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[204,:].to_list()[7:57]\n",
    "b1 = lists.iloc[205,:].to_list()[7:57]\n",
    "b2 = lists.iloc[206,:].to_list()[7:57]\n",
    "b3 = lists.iloc[207,:].to_list()[7:57]\n",
    "b4 = lists.iloc[208,:].to_list()[7:57]\n",
    "b5 = lists.iloc[209,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xlim(0,50)\n",
    "# plt.ylim(0.51,0.8)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1), b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2), b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "# plt.plot(np.array(x3), b3,linewidth = 2, color=color1[3], linestyle = \"-\", label=\"60\")\n",
    "# plt.plot(np.array(x4), b4,linewidth = 2, color=color1[4], linestyle = \"-\", label=\"80\")\n",
    "\n",
    "\n",
    "plt.savefig(\"./fig7-9.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABAEAAAJkCAYAAABgajjLAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAACS7klEQVR4nOzdd5hcVf348fdJsumQhBoSWkIJvQYQpVmQJkhTKSKgoFhQQbF8QQHxZ68gYhdRmtKRoqCC9N57DR1CSAIhbTd7fn+cWXfmzszuzO7M7Ez2/Xqe++zcc8+99+xkcnfu537OOSHGiCRJkiRJWvoNGegGSJIkSZKkxjAIIEmSJEnSIGEQQJIkSZKkQcIggCRJkiRJg4RBAEmSJEmSBgmDAJIkSZIkDRIGASRJkiRJGiQMAkiSJEmSNEgYBJAkSZIkaZAwCCBJkiRJ0iBhEECSJEmSpEHCIIAkSZIkSYOEQQBJkiRJkgYJgwCSJEmSJA0SBgEkSZIkSRokDAJIkiRJkjRIGASQJEmSJGmQMAggSZIkSdIgYRBAkiRJkqRBwiCAJEmSJEmDhEEASZIkSZIGCYMAkiRJkiQNEsMGugFaeoQQ1gU2BlYDxgLtwBvAE8CdMcZ5A9SunYD/5BUdHmM8cyDa0iWEcCZwaNd6jDEMXGskNYMQwrLAFsBUYHlgBPAmMBt4Crgnxrhg4FpYfyGEScDWwCRgPLCI9HfkIeDeGOPiGp1nNWA6MBkYDbxI+lt1R4wx9uO4KwHvA1Yltf0J4N8xxoV9PN5+pL+rAP+KMd7Q17ZJaiyv6d1y78U7gHVI1/YO0rX9KdK1/Y1+Hn8dYFPStXco8ALwSIzx/n4ed3Xg3cAqwDzS36IbYowdfTzeJ0j3SQAXxhgf6E/7+sMggPolhLAq8HngQNJ/vHI6Qgj/AX4LXNCfL1mSVGshhDWBZyqoOg+YAzwN3ApcEmO8pR/nHQMcBhwMbEPPGXodIYQ7gb8A5/bnS1MI4Qlg7byiN4GJA/GFNIQQSEHRzwOb91B1XgjhL8APYoyV/FuVOteOwDeBnSj9Xj8TQvgV8OMY45IqjjsW+AHwSdIX0HyzQwhfjzH+usq2rgH8GRhF+vc5o5r9pcHMa/rAXdPzhRB2AI4DdqX8fWcMITwMXBpjPL7K4+8LfJUUPC61/SHgZzHG31V53JWA04APl9j8Ygjh8zHGi6o85jtI90EBmAF8v5r9ay7G6OJS9QK0AScBC4FY5XI3sHkD27pT5vyHNcH7d2Z+mwa6PS4ug30B1uzDtaxruR3YpA/n/Dgws4/nnA/8P2CZPpz3XWWOeeAAvO8rA9dX+bu/BXy0yvME4NvAkgrPcRMwucJjjwZurOCY362yzRfm7XvsQP8fcXFppcVr+sBc0/PaNBb4U5XvwcIqjj8c+H0Vx74UWLbCY68MPNrL8TqBo6po7xDgjrz99x3o/yMh1zCpYiGE5YCLgR1KbH4NeAx4iXQBmExKZcw+GVkEfCLGeHYdmwrYHUBS76p4alTOIuBDMcbLKzjXKOAsYP8SmztJ6YavAK8Dy5LSENcBlilR/58xxl2qaWgI4TfAkSU2/SPGuGs1x+qPEMI44Aa60927vEX6Ev4q6Sn4hsC6mTqdwEExxvMrPNeJpMB1vteBu4C3gfWADTLb7wXeFWOc38uxfwZ8Ia/oFdLvNYaURjoqb9seMcYrK2jv+4BrcquPAJvGGNt7209S4jUdaPA1Pa89ywH/BLbMbJoH3EN6LwBWBDYBlsutL4oxjqzwHH8ADs8Uv0i6bneQ/q5MzWy/GvhA7CXLK4RwCfDBvKJnSH+TVgB2pDujoR3YKsZ4XwXtPYKUBQBwbYxx5972qbuBjkK4tNZCumDdRXFE7Epy6ZUl9lmJ9AXpDYqjaFU9zeljm3fKnPewJngfz8xv00C3x8VlsC8UPzV6IVeWXTYhfdE7j+KnyvOADXo5zwhSUDJ7DX0E+BiwQpn9hgO7kJ58tOftd12Vv+dIUuprqScbHcCkBr7nP8+cfzHwFWBUibrTSV8e8+vPLvd+ZfbdNff3Jv9vz/8BIzP1dsz9u+ef46xejr1K5t/jr/ntB1YnBca7tt9bQXuHAQ/n7bPzQP//cHFptcVreuOv6bn2tJGCoPnteCr3Ho8os89mpEytZyo8x6cyx18EHAEMzasTgH2BuZm63+rl2NMz9X+WOe4mpAB11/ZLKmjveNJD0pj7t+7xM9Wwf6uBboBLay0Up/a0k56sV7LvRIrTPucD6w/07+Xi4jK4lxJfGJ+tYJ/35r4k5u93cS/7nJap3wl8DRhWRVvXBS7p4xfGAzLnvzKz/pUGvd/LUNyd7JAK9nk4s883etknAPdl9vlCD/WnUPiFupP0FL5c/WPy6r4EjC5R5z2Z85c9XoljXtSo/wMuLkvT4jW9sdf0vPb8X+b8V1MisFtm317fM1L3q1cy59i7h/pbUxhkmU8aK6Fc/fzg9N2Ufrj58bw6HcByvbQ5/5g/aeS/R0+LUwSqYiGED5Giml06SV/a/ljJ/jHGV4A9SCk1XUYBZ4cQ2mrWUElqgBjjv0iD2eXbO4SwSqn6IYQPAp/LPwQpiPq9WMVIwzHGx2OMewNfJn0Bqcahea8Xk77M5A9G9TEa4z2kJ2hd7oox/rmnHWKMbwFfzxTv3st59iU9uelyK3BqD+d4hvQltkuguBtBvm3zXp8dS3QdiDH+G3gwr+id5Q6WG4zqxNzqQuDYHs4tqYa8pvdPCGEqcEJe0QOkG/SKBies8D37NKnPfpe/xhgv6eGYtwM/zSsaRRpIsJz8a/rvY4ydJer8BZiVez2UNABkSSGEjYDP5FZfA07u4dwNZRBAFQkhDAN+nCk+PcZ4XjXHiWmawA+R+mB22Zw0kqoktZo/kfoh5ntPtlIIYQjwk0zx6THGP/X1xDHGH5NGo69I7otsfj/Eq3LB2b/mlW0YQsj246yHNTPrV1S43z9IT3W6rNVL/YMy6z+LuUczPfgDKRugyx658QtKye9zekcPx8yfpmpKD/W+B3Sd6wcxxmd7qCup9rym993XKRwD5ejYx+lRe5C9pmf/DUr5OenBZZcDc7PSlNLrNT2mqWofyyvq6Zr+c7rHEPhajHFuL21tGIMAqtS+dM9rCak/zAll6vYoxvgcqe9Pvi/0sV2EEDYKIXw4hPCFEML/hRCyF4h+CSGMDiHsHkL4dAjhayGEQ0MI24cQsoMdDogQwiohhH1CCJ8PIXwlhHB4CGHDgW6XNBjENMDQ9ZniaSWq7kPhl4uXSCmj/T3/01VU/yiFg7T+JfOzy6HU35jM+guV7JT7Qvl6XtH4cnVDCCOA9+cVvU1Kua3kHPlTP7UBu5Wpnh8cmFWmDhT+fuNLVQghbE13QPw5UkBAUgN5Te+b3NSIH8krui/GmH0f+3uOycAWeUVPxhhv622/GOOLwHV5RStT/ul9La/pH6I7gHQ7aTywpmEQQJX6bGb99zHGN/txvDNIqY5dNgwhvLtUxRDCsyGEmFuuyys/PITwICnd6HzS4B3/D/hlZv+d8vaPIYTDKmlgCGF8COGXpPSdK3LH/S7pP/F/gRkhhK93BQNCCGfmn6eXY/e7bghhWgjhUtKXxYtI0cbvk55iPRhCeCSEsEclv6ukfsnewK5Qos7RmfXfxRjfLlGvnvK/CM4FLgeIMd5E4SjaBzagi9armfVRJWuVll93dg/13kGapabL7THGRRWe44bMermRnPOPN7yH4+U/dSpqQ+6p1Gl59b5UaQqtpJrzml69/Sic7aCimVuq9L7MevY63ZNGX9NHAT/KrUZSVkRvWWgNZRBAvcpF97J9GPuc7gSQS4e5JFNc0XQZIYQRIYS/km526/LEO/ck/WFS36PsE6suk4HvAP/oIVW0LkII+wN3AnvRnWaUtR7w9xDCMQ1rmKQiIYTRpHmc81U0lkoN27AlhdfLCzI3xPlPjlYgjd9STzdn1jerZKcQwhQKn7rc3UP17N+H20vWKu3WXo7VZWbe6+x0VJTZ9nqJ7YeTBrAC+HeM8YKemydpoHhNLyk7bXj2GloLrXRN/zppdhiAP+bGJmgqBgFUiW0ovNF8Psb4eA2O+6/MevaCWs7PSOMKQPfonRcBF9I9hVSf5QY2+Tdp6qd8zwF/J0U3b6J78Jb3kqZ4aYgQwk7AuXQ/4XoCuCxXlt+uLj8OIWzfqPZJg9DkzHr2C8E7KLyGzhiAvt7ZdNBsumhD00djjI9Q+GTmQyGEFSvY9XOZ9bN7qJtN4a0mzfbZXo7VJX9+6JJze+e6JeT3Kb43s30cKcsM0vU7OzCZpMbyml696Zn1BwFCCGNDCJ8IIVwTQnguhLAohPBaCOGeEMJPQwiVfveH/l3Tn8ms9+eaPpHCwPW9me1TgONyq3MpHtC2KRgEUCXekVnv6clLNbLH2So30EpPtgSOyr3+C7B6jHHLGON+Mcb9Y4xbkAYa7JNcSuYfgJXyimcAu8UY14gx7hljPCDGuB1pysNf5+rsB3ygr+et0gWkPz43AFvGGNeNMX4wxnhQrl1TSXPWdgl0pyRJqqFcd6AdM8XZIGn2Gnpn/VpULJcGemBe0fNk+rzmArv5Typ2DyEsX+emfZbuQWLHAheEEMaXqxxCOAT4Yl7RnaTgZznZQQOfr7RhpcYeKPN+XJ33+gMhhO1K1PkaMCH3egHF/Y1Povtvzukxxocqbaek2vKa3qf2DKfwyfriGOPM3AOoB4HfkVL5VyOl2K9Iuon+InBjCOHKEMKqFZyqz9d0irt4rF2mXv41/RMhhHVK1Pku3WMxvEjh7C+QBiscmXt9UozxtSra2TAGAVSJbET04RodN/tFZxTdX5TK6Xr6/b0Y4yExxqLBpPoZjd2fwov/88B2McarsxVjjLNijEfRPX1Uvb8wd1me1JXivTHGooBMjPF5UtpXfoR06xDCBo1pnjSofBTIfnn5d2Z9Umb9MRprDwr7tJ5bpm9i/pOj4RR+yay5GOMDubZ1fUHaAXgohHB8COFdIYS1QwgbhxAOCCFcDpxF9/eWJ0lTTy3p4RTZblozS9YqL1u/VLevf9J9gxBIXbCODiGsH0KYHkL4Od1T/kGaRnBO10ruutyV3TAzU1dS43lNr97yFGZGvBVC2Jn0vq1Rwf67AbdWMKh1n6/pufEa8sdZGVvmweM5dI81Mxq4Ljcg+LQQwjtDCGdTOKPZGfl/h3K/99651YeBX1TaxkYzCKBKZG/MexqIqWK5vkvZqUOWq2DXe+njzAQV+HRm/ahSgYaMb1Fdv6T+eg04LMbYXq5CbkCp72eKs5FtSf2QG8w0+wf+7zHGlzJl2etao6cI6i1ttMt5FHYnqvuI0rnRozckjYT/AunL9beBG0ldne4nPe3vyrRaTBqkdXpuxOeejM2sVztVVXZgvuzxyM0h/Smg60vgOOBU0pe/O0ip/V0DSL1CcVroqXR/ef56M00fJQ02XtP7bHxmfTjwN7qvbbcDHyeN7L8B6Xp+FoXT9k0GLg4hFF1n8zTimv4mhTOWTSINCP4oqctt/gxkD5GXaZvL0Dg1b/vnY4zZLrpNo9yAYjURAidhVLs/To7xf0+ZB1I2CNCfWQGy5tKdMlPqXKX8rJenP30SQlgB2Cmv6MEY45W97RdjjCGEH5IueI3w6wq/KGbbvmk9GjOohXASfb/GnUyMJ1VwvFrXa572NbdhIYQ1S5SPJfUl3A/4MIXTMy0Aji+xT/a61rAvjLnrWv6AUPfnnsAXyaVv/iOv/vQQwgYxxlplf5XT9V1kcS/1FpKCBb+s8BqYHdS12i+M2folB4mNMV6X66rwBwr/nuV7Htg1xvi/LgYhhP1IY8pASif+Q/4OudTdY4E96Z6H+lnSCOA/yT+WauScfl0zSzmZgzLXvdLnqLRes7eleN/m4TW9ftf07BP6/FkCvgscn8lUeAS4IoRwFmlMq9G58nWAU4ByA1rX45pedE8TY/xzCGFl0t+bctOBP0C6pucPxvh50qDcABfFGAvGPgshrE66pu9G6hqxmJTVdhHw80bPLmEmgCoRMuu1nOIie6zsuUq5vIbnz7dN5vwXVrHv5fT+BbZWiromlJLLYMi/oFQy6JakZDJpIKHs8gBpXI4DKfxy0A4cEmO8v4JjN3KaoINI89x3KffEqNz2umYD5KZsfZLUb76nkZgh3WCfBDwbQvhm1/SsVaj2fa/471OM8VxSRsPppN9nIenL5V2km4iCL9656aN+nHeegumjcoNlPQb8H7Ax6UZlLLARKZvgsSoH1JIGO6/pST2u6eXuJy+OMf5fuanxcjfJ2QzcI0IIlTwQhPpe039EGuzwTNLYYItImdA3kaaH3DI/QyQXNPhmbnUB6WafvO37koIfXwDWJXWBHkca6+z/kbrClRussC4MAqgS2fT/Wk6HNz6z/kYv9Z+LMfZWp682yaxXPABiLhJY76dlXR6pom5+dHrZWjdEEpBGE942xlgucFjPa2hv8r/wdZL6O/bkUuCtvPWDKxiwtU9CCEeTptXKf7pzLWlsllVJKaXjgK1I3a7y+2meDFzYy9zX2acqo6psYrb+vJ4qxxifjjF+Lsa4ToxxVIxxXIxxeozxOzHG7L5fpbuv7J9ijP+bviqEsBYp2Ns1zszLpBlofp97DSkd+arcbDaSastrenXKPcH+am87xhjPonBgvbGUH2i70df0e2OMh8cY14wxjowxLhdj3C7G+IsSXXK/T/f37O/HGGd0bcgFbM+nO+PhKeBXwJ/p/iytAfyrigBIvxkEUCWyN901+YDmpk3Kpk72Nt5AtQM7VSM7sF81o472pX5fVZN2ln+R6unLsqTKzCfdiN1EGgF4xxjjZjHGu3rYJ3tdG1+nthUIIWxE6oPZ5bre+tHnxhPJ/+I7mTSqc63bthnp/ct3dIxx5xjjhTHGF2OM7THGN2OMd8YYTyQFavO/LH6QFAwoJ/uFsVyqfjnZ+j1+YaxUCGEN4Cu51TdJWRD5Tqe7r+q/gHVjjEfEGI8gpS1fl9u2DE086JTUIrym91+pa+NdMcYnKtw/G8goNcsKNO81/R3Ax3KrM4Af5G0LwG/p7vb2F2D9GOOnY4wfA9ane6D0yaSsgIYwCKBKvJxZX79Gx82OVr+Q3oMANfkPW0Y2kvtWyVrl1XKshLJyA1FJqq8ZMcZQYhkTY5yUexrwpRjjfys4VnZQqUal/FU6eFTWn3s5Ti2cQOG4RL+MMfZ4Q5vr4rQXKS2zy5dDCNmRurtkA6YrlKxVXrYLVa36/f6E7idSJ8cYX+3aEEJYl+65qRcCH8vPIogxvgUcQvd7sGuZKawkFfKaXv44/VXq2nhHFftn65Z7P/t8TQ8hjKb7STzAvFp8n85lVZxGd9eCY3OBly47033f9Arwqfwsgtz1/7C8+oeGEBqTWRJjdHHpcSFFDGPeMqNGx/1E5rj/LVPv2bw61/XhPDtlznNYmXqnZ+qtX+V5/pa/fy91z6xH3Vq/dy4ug2UB1sz8/3+2hsd+b+bYzzTg9xlK+qIaa7DMB5atYdtGkPpM5p9j1Sr2/31m32PK1Ds1U+/IKtuYv+/sGv3u+X9PHwHaMtu/kLf9kh6Oc2levaPr/XlycWm1xWt6467pufbNzpzjxCr23Siz7/1l6l2WqbdzFeeYltn33hr93kfkHfOaEtt/mrf9Zz0c5768envW+/MUYzQTQBW5le7pjwBWzz2t6K/3ZtZvqsEx+2N2Zr3abg8N68cjqaXcSuE0TWvmUsLr6f3AKjU61ijgQzU6FqQRoPPTMp+MvU/Fmu+6zPpWZeo9mlmvpv/8lMx6v+cBDyEMA36eV/T5WNyvdLO81z09Scvftnk/myapOl7Ti2XHq1pUslZp2bojytSr5TU9e6yqhRDGA9/JrXZQOLVgl83yXjfVNd0ggHoVUyriLZniQ/tzzFyqyz6Z4mv6c8waeC6zvmGV+1dbX9IgENO0Pzdnig+v82n7dY0u4WO9V6nYuMz6a1Xu/2pmvVxK6EOZ9W2qOEe2bi0Gfj2a7m5wF8cYS/3Ny++C0NP7kr+t2m4OkvrBa3pJD2bWs9f5nozPrJcbALzZrukn033NPi2Wnnqxaa/pBgFUqdMz658IIfRntPlPU/gk6OEY47/7cbxauD2zvmOlO+b6ZE6sbXMkLUWy/d2PCCGUnHe+v3JB1g/mFT1DegpS7ZI/x/H2IYTsk5S+yo6fUu37kK1fbqyYWzPbts4NSFuJ7TPr/6xwv5JCCCvRPc/6QjLTR+XJb19PU+bmb6t2cCxJ/ec1vdA/MuvVjB+WrZsdc6HLtZn17HW6J7W+pm8EfCa3+hrlB6lt2mu6QQBV6gIgfwTSlYFT+nKgEMLqpEGh8p3ax3bV0gPA63nre1cxVUe9I8CSWttFpDE6ukymO42wz8pMEfcRCr9E/C3G+Gy1C4UjNgdq9+QoO9jsulXcnENheiUUZwYA/5u6Nf+L3hhg794OHkIYCeyXV9QOXFVF+0r5Ht1Pxn6Qe39LyQ+Q9BRYzt9WqwELJVXOa3qhq0kBzi7bhxCGV7hvdraCkt2DY5oJIX/67rVDCL1mA4QQJgPvzit6FbitwraV83O6B7f9Woyx3HW4aa/pBgFUkRhjB3BcpvhzIYQDqjlOCGEs8FcKn+TcR5orekDFGJeQBuHrMgb4bm/75S7YX6xPqyQtDXLXl+zT38+FED7a12OGEI4FflNiUzZt9Pw+nuJiCqcZ/VhuuqN+iTG+TmH/0VFARX9LQghtQPY962k8mezUU1+s4Hf4OIXpqVf08AWvVyGEreke/fk5UkCgnKfzXvf05TZ/29Nla0mqC6/phXJdJC7KK1qO4mt1kdwN+v6Z4p6CrtlrermsqnxfoPCe99yYG42vL0IIHwLek1u9ncJ7h6ymvaYbBFDFYoznAmfnFQ0B/hxCOKyS/UMIKwN/p/CDvhA4OMa4uFbt7KfTKJyH9FMhhK+Vu0iGENYkRT9HldouSV1ijBcDZ+QVDQHOCiF8OYQwtNLjhBDWDSFcAvyYwmn2uromvTOv6MkYY/6Tk2raO5vCsVqmUn7+5mpdmFn/QYWpqT+gcDCohRSnoea7iJTl1eUdwOfLVc5d0/Of5kXKp3n2Kve3I3/6qC/FwumjsvLH39m51HuSCzznPznLjtkjqQG8phc5icIBE79fJrMB+F9Q9/cUfoe+IsaYHWQw3xkUZn99OITwwXKVQwhbAcfkFS0Avt/D8XsUQhgF/Ci32jU7S08Bhfzr8wGlpv8LIWxPYZeIhlzTDQKoWp8hPbnvMgz4YwjhyhDCjrn5MguEEFYMIXye9OQnv599BI6KMWYH+hgwMcbngP/LFH8XuDGEcHgIYfMQwrQQwntDCD8mDYSyDmkQk4Ee00BS8zsWuCFvPQA/BO4PIXw0hLB8qZ1CCMNDCO8PIfyeNDhSuS892fTOv/WzvX/t5fh99RMKUx5XAm4LIRxU6stzCGGtEMJfKc66OjXGOLPcSXJfzr5C+nvT5achhK/n0v7zz7ED6d8m/0va2THGeyv4fco5HNg69/rfMcYLeql/Jd0z1bQB54UQ/jdIVO71ubltkLqw9bergqS+85qeE2N8gsKxElYArg8h7J6tmwsOXAHskle8APhaL+eYT/f4Kl3ODyF8Iv9vR0j2IQU98gMrP44xvlLJ71PG14HVc6/PjDFmxxPLOo/uwMhypIen/8uGzgWez8yr/0A//+ZULPQjG0KDVO5LyKUURia7vEqaduNlYCypj9TGZCKbwGLgkzHGP1VwvmeBrqlXro8x7lRle3cC/pNXdHiM8cxe9jmd7gE/erOE1H90H/JStmKMZVOsQghn1qNuiX2fpR/vnTRY5P4QP5NXNCPGuGadzjUG+DPFM6QAdJKCi6+QbvCWJU0LtS6wTIn6V8UYd88dN5B+h/ypqjaLMd5XYr9K2zqONOhRV9/ON4GJvTzNrvTYe5D+lmRv+meTpkt6ndQPdl3S7CvZa98twHsraUsI4UTSU6p8M4E7SXNmr0fxDC/3Atvl0lyrlnvvHicFODpI/xa9Br1DCF+i+0kTpPe8K8j8HtJnossXY4z50w5Kwmt6D22t2zU9d/xhpMBktp//DNI1dSFpkMKtKLymR+BjMca/VHieP9LdzarLC8A9pO/lGwNrZbZfDXwg15WjarnMrIdJf5fmAuvGGHud3SaEcBrwubyi14D/AqNJ1/T8gPTeMcZL+9K+qsUYXVyqXkgXj2+T5vaMVS73AdOrONezefte14e27pQ5/2EV7BOAr5K+HPb0u7xG+hIKqY9WV/lbvRz/zPzj1Kpurd87F5fBsgBrZv5vP9uAc36S9KWw2mtoJI16fyIwOu94787UebRG7bwsc9wDa/ge7Em6Ga/2978EmFDFeQLw/0hfDis5/k3A5H7+bj/NO97PqthvaO73662NFwBDBvr/jotLMy5e03tsZ92u6bnjjyN1xar0d38b2LfKcwwH/lDFOS4DxvXz97o473hfrGK/MaSgdW9t/Gkj/4/YHUB9EmNcHGM8AVib1Iep3HQeXZaQnmQcAGweY7yzzk3sl5h8nzSn88mkp0Wvk4IeM0iZBZ8B1okxdk25Mj7vEI7WLKlHMcbfkL6ofp40UnHsZZd20tzUnwZWjTGeHFNqZJdDM/X7mzbaJTsIVfY8fRZjvJz0BP7bFM8akNVJmiJq7xjj3jH1b630PDHGeDzpqct/KP9eP0tKR90hppGo+ySEsAHdT35mUpy+2lNblwAfIo1NsKhElUWk9+uAGGNnX9soqba8picxxrkxxn2BQygczT9rHmkgxGkxxot6qFfqHItjjB8nZeLe0UPVh4EjY4x7xf4N8Loz3bPLPEzxFJE9tfVt4P3Ar0n3Q1lvAl+IMR5TYlvd2B1ANRNCWI+UfrMqKerVQeor/yRwR4zxrQFsXt2FEGbQ3U/o7hjjlgPZHkmtJZemuQVpsKYVSP2+3yJdR58iXVcWlj9C68sNgrUFsCLpadJiYA7p96/Z35GQpqqdTuqyNooUyH4SuC3W4ItRrqvDVrnVG2OM2fmtKz3OOGBn0o0FpCDFNf35MiupMbymJyGEdYFN6L7evk663t4cazQweO4cm5LuQYaSpjV/OPaj60Tm+AeTxgAD+HtfH2aGEFYidZVYlXSf9ARwbaxRd4yq2mIQQOq/EMJqpKmfuvw+xnjEQLVHkiRJkkqxO4BUG0dm1nsbLVSSJEmSGs5MAKmfQgjTSH2eRueKFpEGlJo1cK2SJEmSpGJmAkglhBAuCiFsXUG9LUkDVY3OKz7PAIAkSZKkZmQmgFRCCGEeaXDDe0lTgtxBGmRkPjAB2Ig0tdXeFM5z+hqwUYxxZgObK0mSJEkVMQgglZAXBKjGbGCvGOONdWiSJEmSJPWb3QGk0qpN5/8XsK0BAEmSJEnNzEwAqYQQwlBgR+A9pLmepwIrkfr+LybN8ToDuB64LMZ42wA1VZIkSZIqZhBA0oAJIQwD3gmsCawCvAm8ANwSY3x9gNq0aq5NK5O6hLwCPA/cFGNcOBBtkiRJkmrFIICkhgshjAa+ARxOutnOageuAk6IMT7QgPYEYD/geGCzMtXeBC4AvhFjfKnebZIkSZLqwSCApIYKIWxIupler4LqC4FjYoy/qmN7lgHOB3arcJc3gE/EGC+pV5skSZKkejEIIKlhQgirkKZbnJzZdBfwNLA8aQyGZTLbD44xnlOH9owGbgC2yGyaBdwGzAUmAdsCw/O2dwC7xRivrXWbJEmSpHoyCCCpIXIp9zeRbqi7PAB8NMZ4f1698cApwOfy6i0EpscYH6pxm84EDs0rmg98CfhdjLEjr95ywPeAI/PqzgU2iTE+V8s2SZIkSfVkEEBSQ4QQ9iN1A+jyDLBljHF2mfo/Bz6fV3RxjHHfGrZnOikroUsnsEtPT/dDCD8Gjs0rOjPGeHit2iRJkiTVm0EASQ0RQrgf2DivaPcY41U91B8NPAyskVe8eYzx3hq15zzgI3lFp8YYv9DLPsOB+4FpuaIlwAYxxsdr0SZJkiSp3oYMdAMkLf1CCBtTGAB4pKcAAECMcT6QHRDwoBq1ZwiwS6b4573tF2NcDPwyr2hordokSZIkNYJBAEmNsGdm/ewK98vW26sGbQHYCBift/5UjPHpCvfNdhfYpyYtkiRJkhrAIICkRtg5s35DJTvFGJ8HZuQVTQshrFaD9kzKrD9Sxb6PksYP6LJJbtYDSZIkqekZBJDUCBvmve4E7qxi31t7OFZfLZdZn1vpjjHGTmBeprgWbZIkSZLqziCApLoKIUwAVswrejXX379Sz2TWp5WsVZ1FmfURVe6frb9+P9oiSZIkNYxBAEn1tlZm/fkq938hs752P9rSJTst4cRKd8wFNbJBgHX63SJJkiSpAQwCSKq3cZn1mVXun62fPV5fPJZZ3zyE0FbhvluVKKtFmyRJkqS6Mwggqd7GZtYXVrn/gl6OV7UY44sUdjMYQ/EMBuUcWKKs322SJEmSGsEggKR6G5NZrzYIkK2fPV5fnZ9ZPyWE0OPYACGETYGDS2wyCCBJkqSWMGygGyBp0In9rB9q1I7TgGPo7t+/AXBuCOGgGGNRoCKEsBZwKVCq20CPv1MI4ZPAJwFGjx695dpr12JYA0kaHO6///7XY4wr9l5TklQJgwCS6u3tzPqoKvfP1s9Oz9cnMcaXQghfJgUDuuwDPBRCOBW4CXgTWAXYA/gM3VkILwCr5u03p5dz/Qb4DcD06dPjnXdWM0OiJA1uIYQZA90GSVqaGASQVG/ZIMDIKvfP1q9JEAAgxviLEMI04HN5xVOBn/Ww27+BK4Af55XNqVWbJEmSpHpyTABJ9TY3s75ClftnU0Czx+uXGOPRwGeBNyqofgbwAYqzE16tZZskSZKkejETQFK9PZVZX63K/bP1s8frtxjjL0MI5wCHALsCG5GCD+3A88B1wO9jjPcAhBAmZw5xT63bJEmSJNWDQQBJdRVjfCOEMJPuJ/oTQwijY4zzKzzElMz6o7VrXbcY4xzS+ACn9VIVYOPMup38JUmS1BLsDiCpER7Kez0EmF7Fvttk1h/uf3P6LjeN4KZ5Rc/EGF8YqPZIkiRJ1TAIIKkRrs2sb1/JTiGE1YA184oeizE+V6tG9dHuwDJ562cOUDskSZKkqhkEkNQIl2XWD65wv2y97HEGwhfyXndiEECSJEktxCCApLqLMT4APJhXtH4IYbee9gkhjAKOyhSfU+u2VSOE8FFgx7yi3zdBZoIkSZJUMYMAkhrlpMz6L0IIE3qo/11gjbz1S2KM95arHEI4LIQQ85bremtQCKHiwVFDCLsCv8sreg34aqX7S5IkSc3AIICkRrkIuCVvfSpwfQihYKT9EMK4EMJpFKbdLwROqEObjgshXBFC+HAIYdlSFUIIU0MIZwBXACNyxZ3AkTHG2XVokyRJklQ3ThEoqSFijDGEsD9wBzApV7wxcF8I4S7gaWB5YGsKB94DOCLG+BC1N5Q00N/uwJIQwqPAU8BbwARSoGK9zD6dwFExxmYYn0CSJEmqikEASQ0TY3wphLALcAEwLVccSFMGlpo2cCFwbIzx7AY0byiwYW4p5zXgsBjjVQ1ojyRJklRzdgeQ1FAxxgeBLYDvk26qS2knzQSwdYzxjDo251+588zrpd5LwMnAugYAJEmS1MpCjHGg2yBpkMoNzPcuYAowEXgTeAG4JcY4s4HtGErqmrAeqavCGGAx6eb/PuCBWKOL5fTp0+Odd95Zi0NJ0qAQQrgrxlgqW0yS1Ad2B5A0YGKMHcD1uWUg27EEuDe3SJIkSUstuwNIkiRJkjRIGASQJEmSJGmQMAggSZIkSdIgYRBAkiRJkqRBwiCAJEmSJEmDhEEASZIkSZIGCYMAkiRJkiQNEgYBJEmSJEkaJAwCSJIkSZI0SBgEkCRJkiRpkDAIIEmSJEnSIGEQQJIkSZKkQcIggCRJkiRJg4RBAEmSJEmSBgmDAJIkSZIkDRIGASRJkiRJGiQMAkiSJEmSNEgYBJAkSZIkaZAwCCBJkiRJ0iBhEECSJEmSpEHCIIAkSZIkSYOEQQBJkiRJkgYJgwCSJEmSJA0SBgEkSZIkSRokDAJIkiRJkjRIGASQJEmSJGmQMAggSZIkSdIgYRBAkiRJkqRBwiCAJEmSJEmDhEEASZIkSZIGCYMAkiRJkiQNEgYBJEmSJEkaJAwCSJIkSZI0SBgEkCRJkiRpkDAIIEmSJEnSIGEQQJIkSZKkQcIggCRJkiRJg4RBAEmSJEmSBgmDAJIkSWpKnZ0D3QJJWvoMG+gGSJIkqcV1dMCLL8KMGd3LFlvA7rtXtPv8+fD44/Doo4XL44/Xud2SNAgZBJAkSVLPOjrSMnJkYflJJ8Ef/5gCAEuWFG775CeLggCvvw6PPAIPP5x+dt3sz5hR3+ZLkroZBJAkSVKhyy6DSy6BZ55JywsvwE9/CkcfXVhvwQJ47rmSh3j97hmcc2r3Df/DD6cggCRpYBkEkCRJGiyeew7uvBOefrr7Bn///eHjHy+sd8896Ql/vmefLViNEeaOX5PxZU41884ZfOHOWjVcklQrBgEkSZKWBjHCyy/DU0/Bk0/CGmvAe95TWOf88+ErXyksW3314iDAlClFh59557P87Zfw4IPdyzaz1+SqMs1ZgxlABEJffyNJUh0YBJAkSWoV7e2pA/1TT5VeFizornvIIcVBgKlTi4/5zDMFh3/0UXjxsSnsmqn23H+f5bP/LSx7ljX/93omKzCDNQqWYXTQQVuvv1YIKWax3nqFy7RpsMoqve4uSaqCQQBJkqRm9cADcMYZ8MQT6Sb/ueeKB+Ar5+mni8tKBAHm3PM0X/oE3Htverq/eDFMZgovZOqNZV7Rvk+yNhvwEDNYg/mM6bVJbW2w7rqwwQaw/vrdyzrrwOjRlf1akqT+MQggSZLUaEuWpCf6jz+elsceg+WWg1NOKaw3a1YKAvTFU0/97+XLL8Pdd8Mjt07ly5lqo2fO4Mw/LKGTod31WYWjOZVnmMKzrMmzrMnbjC06RQdtPMIGReWjRxfe5Hfd9K+1Fgzz26ckDSgvw5IkSfUQYxoO/7XXYMMNC7fdcQdsu21h2brrFgcB1lmn7+d/5RX2220+N987mlde6SocxxT2ZSYr8gxTeJqpPMMUYqbffidD+QVHFx0ya+TI9KtttFFaNtggra+2GgwZ0vemS5LqxyCAJElSrcycCccdl57sP/YYzJ6dOrtnRtZn3XWL933mGejoKHxUvsoqMGpUYV//HswLY3kirs1TrMVTrMW/rl7MXArz7Pfnwip/qdSkadO6b/a7lilTYOjQ3veXJDUPgwCSJEmVePPNNOF91/Lqq3DmmYV1Ro+GP/2psOy559JN/KhR3WXLLQfLL5/S/bu0t6e6+f32hwyBtddOYwPkzBuzEs8NW4sHFqzFI4vTzf6TpBv/mXFF+jsa/4orwuabp2XTTWHjjVPMYvjwfh1WktQkDAJIkiR1iTGl7+ff7HctL75YXP/UU2HZZbvXx4xJufDPP194zCefTHfT+aZNg5tvLix78kmYOpUFC1If/ttvh85lT+LJFSO3zEw3/PPeXqZmv+4668Bmm3Uvm28OEyem0folSUsngwCSJGlwO+OM7qHxH3kkpfBX6tFHYeutC8umTSsMAkAa/C8bBNhqK4iRuO66vD5hXR5cvC5XnrM5//463H9/6hmQ7FvlL1SsrS2l73c94d98c9hkE1imdvEESVKLMAggSZKWbm+9lW7wH3gAPvxhGD++cPupp6ab+b545JHiIMB668G116bXI0YUDe63YAHceSfcNPFn3LwC3Pz3wl4B/TViRErj32KLtGy5ZRqsb8SI2p1DktS6DAJIkqSl0xe/CJddlgbc67LOOvDudxfW22ijvgcBHn64uOyII2CPPVJGwOqr89KrQ7n5Zrj5WLjpppTm3/2Uv39Gj05p/F03+1tskabia2urzfElSUsfgwCSJKn1vPYa3Hdferp///1w1FHwjncU1nn11cIAAKT6pYIAF1zQ+zmHDEmD9nVNer/BBkXnjBEeHb4p1z+7KTf8OXX5z04M0FdDhqSmbr01bLNNWtZfv3AyAUmSeuOfDUmS1Fo+85nUjz/fxhsXBwE23hjOO6+w7P77i4+30UaF6yNGpKf466/fvay3Xhoif+TIgqqdnfDwg3D99d3La6/18ffKWHXV7pv9rbdOT/rHjq3NsSVJg5dBAEmSVD+LZkHHPBizRu91581LT/fvvRfuuSf9POww+NznCutNmVK8b6mb+002KS7Lm2rvf7bZBr7znRQM2GADWHNNGDq0ZBM7O9Mh8m/6a9Gff9SodKO/7bbdN/2TJvX/uJIkZRkEkCRJtbHgVZh9N7xxd+7nXfD2DFj9w7Dd+YV133gj3ejffXf38sQTKZ8+3/rrFwcBNt20+Nylbu67RuMPIaXxb7JJ8SB+kB65f/3rJX+lGNPYf9deC//+N/z3v9VNHlDO5MnwrnfBO9+Zls02sx+/JKkxDAJIkqTqLXwd3rgDZuWW2XfDgpdK1339DrjqqsIb/ko7yt97b3FZqSf8Dz2URtvL7yC/+upw221paPwxYyo7H/DSS/Cvf6Ub/2uvTev9MXRousnvuuF/5ztT0yRJGggGASRJUs8WzYJZd8Lsu9LT/a4n/JWa/wwcvDvM78O5H3kEFi4s7Is/cWJ6ej9hQsoK2GSTtGSzCEIo/eQ/4623Ulr/Ndekm/5SA/5XY8SIlNa/446www6pCfbllyQ1C4MAkiSpvGt3gteu7/9x1gAe6cN+S5akp/xbbllY/uyzZfvtV3LI22+Hf/wj3fTfdlv/puwbNSo93d9xR9hpp3TTP2JE348nSVI9GQSQJGmwihHmPQWv3wqzboO1j4LxGxbWGbFi/84RhsCy68NqM+GRCobNX2utlDu/+ebp52ablR4hr8oAwBtvpJv+K66Aq6/u32B+Y8ak/vxdN/3Tp8Pw4X0/niRJjWQQQJKkweiBU+Dxn6dU/y7LrNsdBJg1C269FR5/A1au8JgdwAvAhnvAervCclvChE1g2Bj4w37ARd11hwxJ0+5tsUX3stlmMG5cTX69GNNYgVdckZZbbkkj+/dFW1u66X/f++C9701JCQ7iJ0lqVQYBJElaGsUI856GmTemm/sVty3cPmRYYQAAUkbAtKPTvhtuCK++CusDJ5Q4fhgCy24A98+Dfz0LzwDPkQIBP3kvfDAzov8ee8D48elmf/PNU1/+Kgbrq8S8eWkE/yuugCuvhBde6PuxNt0Udt453fhvt13NmypJ0oAxCCBJ0tKgcwnMuR9m3pBu/GfeCAteTtvWOrIwCLBgAbw4qvgYs25NP0NIk9Vfdlm6ue8AXgZW2Aq2OyT3hH/T9IT/4R/Cv77SfYyhQ+Hll4uP/fGPp6XGXnsNLr0ULr44jei/eHHfjrP66t03/e95D6y0Um3bKUlSszAIIElSK+psT6P0v3Y9vHo9vH4TtL9Zuu4r18Pll8MNN6TlrrtgaDv8FhiSV2/e07DwNRi5Uhrp7rLLYCFwJLAYOGAt+MTRhcfecUc44IA0Gt7WW6en/KNH1+VX7vLcc+mm/6KL4MYb+5bmP3p0Su3fddd087/22in2IUnS0s4ggCRJrSB2wuz74NV/wSv/Sk/8O96ubN+3H4dP7QXz8sraSf33VwbeXhHedSgsv016ug9pjrsuXU/XH3qo+Nhbbw3nnlv1r1OtRx9NN/0XXZRiGH0xdWrqlbD77mlAv/xZByVJGiwMAkiS1KzmPQuvXJOWV/9d3Ie/GusCd2fKfgjMBVYfC5/7YeG26dNh443TTf6226ZlvfX6fv4qxQj33NN94/9IH6YXHDYMdtgh3fjvsQesu65P+yVJMgggSVKzWbIQrtwU3nq8f8dpB54GHgNeLbH9jdzPZ56Bl14qnIpv9Gi4//7+nb9KMaZTnncenH9+ala1Jk5MT/r32CP171922dq3U5KkVmYQQJKkgdK5BN64AyZsDkNHdJcPHQnDxlZ/vPnA46Sb/sdIAYD2MnUnTUrD3m+3XZr/buVK5wGsvcceSzf+552X0v6rtdZasN9+sO++sNVWafZBSZJUmkEASZIaaeFr8PI/4KUr4eV/wuI34D3XwMT3Fdab+D6Ync3fzxg+AVbaAVbaMS07HgIPPly67rRpKTd+++3TssYaA5ob/+yz6Wn/eefBvfdWv/8mm6Sb/n33hY02Ms1fkqRKGQSQJKmR7vw8PHd+YdlLV0PYGP7zH/jwh9Oj7FV2hkd+UFhvIekJ/0PAZ06H3Y6CkPfYe6f3dAcBNtkkjdzfdeM/gE/6u7z0Evztb+nG/9Zbq99/223TTf8++6Sn/5IkqXoGASRJqrX2N+Hla2D4eJj43sJtk3YrDgLceDp84cfp9frrw6abwgrvgqGjYdyGcPsCOO9BeALoyO2z4QzYPZP3/vGPp2Hvd9wRVlih9r9XHyxalKbz++1vU4wjxsr3HTIk/Tr77Qcf/CBMnly3ZkqSNGgYBJAkqRbengEvXAYvXg6vXQed7bDKbsVBgFV2Ld53hYWwPDALuOaaFAQYNgr2ey1N2ffqn+CRwwr3ebhE2v/mm6elCTz6aLrx/9OfYFaVkxpstx0ccADsv39TJDBIkrRUMQggSVJfxAhzH4LnL4YXLobZ9xTXee0/cMO/4Kp/wc47w7vfDaNWhuWmwxt3pjoLSen9XXPW//Of8OUvp9fDxqSf730vLLdc+vm+96Vl6tQ6/4LVW7AALrwQfvMbuOGG6vadPj3d+H/4w7DaavVpnyRJMgggSVLlYifMuj3d+D9/Ecx7suf6SxbC598H9wKvvZaCAABrfTwN6LdgGuz0qe4Uf0h3zwsWwKhR3WWrrgozZzbtsPcPPpie+v/5zzB7duX7bbRRuvH/yEdg7bXr1z5JktTNIIAkST3pXAKv3wTP/S3d+C94qbr9NyMFAa68Ejo70438Op9O22KEFU+Cl19O6xtsAO9/P8yfXxgEgKYLAMyfD3/9a3rqf8stle+31lpw4IHpxn+jjerXPkmSVJpBAEmSsmInzLw5DeD33AWw8JXqj/EGcA9we2795Zfhnntgyy2764QAJ5wAw4fDLru0RB78c8/BaaelJ/9z51a2z4gRqX//Jz+ZJipwOj9JkgaOQQBJkvI9/kt4+Hsw//nq950B3AncDTxbYvvf/14YBAD4zGeqP88AuPVW+OlPU5//JUsq22eDDdKN/yGHpCENJEnSwDMIIElSvs5FlQcAOoHHSTf+dwIzS9QZPToN5PeBD8Aee9SsmY3Q0ZFu+n/6U7jttsr2GTkypfp/8pOw7bY+9ZckqdkYBJAkDT6LZsGz58KSt2GDrxZuW+1DcPeXgDIT2ncOgQc64Q7gLuDNEnVWXRX22gv23DNNdD9yZIlKzWvOnJTuf9pp8HyF8ZBNNkk3/gcfDOPH17N1kiSpPwwCSJIGh84OePlqePpMePEy6GyHtvEw7YswdAQ8/jj85S9w3nnw4Qgb5O07ZDissgus/iF4djk45APFx99kE/jgB2HvvWHzzVvyEfgTT8DPfw5nnglvv917/REj4KCD4KijYKutWvJXliRp0DEIIEkaHBbPgRv2TTf/XdrnpMDAqh+Eiy6CU05J5bcA04Bnx8LBp6ftw8elbasvgZVWSlP2bbcd7LtvuvmfMqWxv08N3X47/L//B5dfniYs6M3EifDZz8KnPgUrrlj/9kmSpNoxCCBJWvp0LIAhw2BIW3fZyBVg8gfh+QsK6z57brrJ/8hH4OtfT2U3kUb1nzcP9pveHQAAGDo0zY03bVq6G25ht98OJ5+cZi+sxGabwTHHpLdqxIi6Nk2SJNVJc006LElSf8x9BO76Ilw8CV64tLs8Rvjvf+HSOcX7vHgZdLydnuRvvXUqWwTMy20///zifXbcsaUDALfdBrvvDtts03sAIISU6HDddXD33fCxjxkAkCSplZkJIElqbZ1L4MXL4fFfwKv/6i5/8tew+v6pc/tWW8Ejj0AATgWWA4ZMgGmfgCmHwrAxaZ8DDkiPx0NIN/of+Qjst98A/FL1cdtt6cn/VVf1XnfsWPj4x+Hoo2HttevfNkmS1BgGASRJrWnRG/DU7+CJX8LbM4q3v3ItvPUkLLM2rLJKCgJE4BxgIbDx7nDADwv3+chHYMgQ+NCHYNKkBvwSjVHNzf/qq8PnPw+f+ISj/EuStDQKsZIRgCRJNTF9+vR45513DnQzWtvcR+CxU+GZs2DJ/J7rrn8cbP6D1If/Ix8p3DZ6NLz6anrkvZSq5uZ/yhQ44QQ45BBoa+u9vtQoIYS7YozTB7odkrS0MBNAktT8YoTXroeHfwAvV3BHCzB0FMTO9HrvvdMw9jNnpvVll4UPfzgN/LcUBgHuuy+NcVjJzf/Uqenm/6Mf9eZfkqTBwCCAJKl5dS6BFy5ON/9v3FHZPi8D258Mmx0NwyeksuHDUwf322+HI49MQYFRo+rV6gEzcyZ84xvw299CZ2fPdb35lyRpcDIIIElqPksWw7N/gYe/B2890Xv9TuBe4J/Ag8A3O2HrCYV1vvOd1N9/KbR4MfziF/Ctb8HcuT3X9eZfkqTBzSCAJKl5dMyHp34Pj/wQ5j/fe/0FwHWkm//X8sp//et0pzss78/cUhoAuPJKOOYYePzxnut58y9JksAggCSpmbz1ONz1+d7rvUK68f8vKRDQZcwYOPRQ+OxnCwMAS6FHHoFjj4Wrr+653pQpqYuAN/+SJAkMAkiSmsmEzWC1/eD5C0tvfxq4HLiDNN1fl3XXhc99Dj72MRg3ru7NHEizZ8NJJ8Hpp8OSJeXrLbssfPObcPTRaUgESZIkMAggSRoInUvg2bNhwibpxj/fxifD8xdRcJf/AHAZ8HDmOHvsAV/4Arz3vUttun+Xjg74zW/Sjf2sWeXrhQBHHAHf/jastFLj2idJklqDQQBJUuPECC9cCvefAHMfgonvh3dfDXfcAVtvneqM3xDWOABmnAsvrgK/ejllAHQZMSKl/B9zDKy33oD8Go12001w1FHw4IM919thB/jZz2DzzRvSLEmS1IKW7scmkqTm8fYMuGY7uGGfFAAAeOWfcOCmsM02cP313XU3/Q7s/iC874ruAMAKK8CJJ8Jzz6WB/wZBAGD+/BTr2H77ngMAa6wBf/sbXHedAQBJktQzMwEkSY0xYsUUCMha/4H081vfgn/9K70eu2b6uTnwmc/AJpuk/v6jRjWipU3hppvg8MPhiR5mSBwzBr7+9TRA4CB6ayRJUj+YCSBJaoxho2Gz7xaXr5Nb/v1vuPnm4u2nnw6f+tSgucudPx++9KX09L+nAMAhh8Bjj8Hxxw+at0aSJNWAQQBJUm3FCM9dCM+eW7xtzYNhuS271x8FTga6bnZPOaUBDWxeN98Mm20GP/lJehtL2WoruPVWOOssmDy5oc2TJElLAYMAkqTaefMx+M/74cb94c7PwcLX4e9/h8WL0/YwBLb4CYzbEIZ8BU4BHs/tu8EG8IlPDFTLB9SCBenp/3bblX/6P2IE/OAHcMstaQgFSZKkvnBMAElS/y1ZBA99Fx7+LnTmbvgXvwHf2QxOeTHdvR53XCpfaQfY/f40A+BP/gMvvpjGAzj0UBg2+P4s3Xxz6vv/+OPl62yzDfzxj7D++o1rlyRJWjoNvm9bkqTaevU6uP1T8FaJu9h1X4Q1STf5Bx3Unb8ehkAAzjsPVl45jXA3yCxYAN/4Rs+p/yNGpLfu2GMHZXxEkiTVgd0BJEl90z4Pbj8K/vXu0gEASH9l3gHMmwdf+Urx9qlTB2UA4I470lR+P/5x+QDA1lvDPfekt80AgCRJqhWDAJKk6r12A1y5CTz56x7qAD8Gzsutn3MO3HdfAxrX3H7729T3/7HHSm8fPhy+9700RaDp/5IkqdYMAkiSKrdkIdz9Zbh2R3j7mdJ1wjCY8gX4wfJwd65syhS49FLYZJOGNbXZLFwIRx4Jn/xk9ziJWVttlZ7+f/WrPv2XJEn14VcMSVJl5j4CNx0Ac+4vX2eFbWHrX8P4jeHkDeHzn4f/+z/48pcH9WT2zz8P++2XugGUMnw4nHxyepu8+ZckSfXkVw1JUs9ihKd+C3d9EZYsKFNnOGz1E1jn02nQP4CPfxx23RVWW61hTW1G//kPfOQjMHNm6e1bbAFnnQUbbtjYdkmSpMHJ7gCSpPIWz4Eb90+j/5cLADwOnDwCxuzdHQAAGDp0UAcAYkwD/+28c/kAwMc/nvr+GwCQJEmNYiaAJKm0OQ/Cf/eBeU+W3t4B/A24AohvpQ7vV1wBITSwkc1p3jz4xCfgr38tvb2tDX7xi/SW+XZJkqRGMgggSSr22g1w3W7Q8Xbp7S8BvwBm5NaXWw4OPdQ7WuCJJ2DffeHBB0tvnzwZLrgA3vGOxrZLkiQJ7A4gSSplwqYwetXS2/4DnEB3AGCvveChh1LH90Hu739PI/yXCwDssAPcdZcBAEmSNHAMAkiSirUtC9v+DZa0dZfNB34O/A5YRBrG/vTT4ZJLYOLEAWlms+jshBNPhD33hLlzS9f54hfh2mth5ZUb2jRJkqQCdgeQJKVR7PJT+d96Cz78RZjbDscCLwI/AV7JbV9ppZTTvv32DW9qs1mwAA48EC69tPT2UaPg979PdSRJkgaaQQBJGuxm3we3HQnb/w3GrAFvvw0f+AD8979p+6nAfcDCXP0tt4SLLx7UI/93mTMnPf2/8cbS26dOTW/VJps0tFmSJEll2R1AkgazV/4N12wHb9wB130AFs+F44/vDgAA3EZ3AOCjH4UbbjAAALz8curjXy4AsNtucOedBgAkSVJzMQggSYPVi3+H63aHjnlpfe6DcOOH4MQTYNttC+sOHQo//SmcdVbKbx/knnwS3vUueOCB0tu/+c00SOCECY1tlyRJUm8MAkjSYNT+Ftx6GHQuKix/5Rp49gfwj3/Adtulsra2lNP+xS86BSBwzz3prXnmmeJtbW1w/vlw8skwxL+wkiSpCfkVRZIGo7ZlYPuLYWjmqf64DWCdz8Ayy8DVV8P73w9//Wvq+C6uvx522glefbV425gxcOWV8OEPN7xZkiRJFXNgQEkarFbaHt75N7h+LxjSCcu/A959JQzP5bCPGZMCAT79B9JMiAccAIsWFW9bfnm46irYaquGN0uSJKkqZgJI0mD2/y6Hn3fCo22wwo+6AwBdDAAAaYq//fYrHQBYbbU0OKABAEmS1AoMAkjSYPD6bXDv1yB2dpddfjn8+tdwJ3BKO7zvA2k4e/1PjPD978MRR0BnZ/H29deHm2+G9dZrfNskSZL6wu4AkrS0e/MxuH4PWDQL3n4O3nEmzH4TjjyysN6cObDzzmno++WXH4iWNpXOTjjuOPjJT0pv32YbuOIK3ypJktRaDAJI0tJswSvwn11SAABgxrmwaCbMPgxmzSquf+KJ3tUC7e3p6f9ZZ5XevssucOGFadgESZKkVmJ3AElaWnW2w00fgbdnFJa/ci1MvhZuuw023LC7fLfd4AtfaGwbm1B7O3zoQ+UDAAceCJddZgBAkiS1JoMAkrS0uvfr8Np/i8vHTIFNvwtbbJHGADjuOFhhBfjd7wb9QIAxpl4Sl15aevvnPgd/+QsMH97YdkmSJNWKQQBJWho9dwE8+uPi8hErwLv/AaMmpvWRI+EHP4AnnoBJkxrbxiZ0/PHwpz+V3vatb8Gpp8IQ/3JKkqQW5pgAkrS0mfso3Hp4iQ1DYJuzYdl1ijeNH1/vVjW9006D7363uDwEOP10+PSnG98mSZKkWvN5hiQtTTrehhv2hY55xdsuHAp7fQ0efLDx7Wpyf/tb+eEQfvlLAwCSJGnpYRBAkpYm958Ibz5SXP708nBRO9xzD2y5ZeoCsGRJ49vXhK67Dj760TQeQNY3vwlHHdXwJkmSJNWNQQBJWlrMvh8e+1mJDavAd/KmA1y8GL76VfjhDxvVsqZ1//3wwQ+mtyTriCPgpJMa3iRJkqS6MgggSUuD2Al3HAUx83R/6Ei4dkNYkKm/xhrwmc80rHnNaMYM2HVXePPN4m177glnnDHoJ0uQJElLIYMAkrQ0eOr38PotxeUbHg/Plkj7/+lPYdll69+uJjVrFuyyC7z8cvG2bbeF886DYQ6dK0mSlkIGASSpFc2fD2+8kV4vfA3u/WpxnWXXg/WPg3//G156CX73O9hnH1h1VfjABxrb3iYyf3769R97rHjbeuvB5ZfD6NGNb5ckSVIjGASQpFbS2Qlf/jKMHQsrrwyf+xzcfRwsnl1cd6szYOiI9HqVVeATn4CLLkp58G1tjW13k+jogAMOgFtvLd42aRJcfTUsv3zj2yVJktQoJjtKUiu54Qb48Y/T644OuPp0eGeJelM+BivvVPoYQwZn/DfGNNXf5ZcXbxs3LgUA1lij8e2SJElqpMH5TVCSWtVNNxWu71qizvAJsLkj/2eddFLqEZE1fDhceilsvHHDmyRJktRwBgEkqZXssUf36/HA1iXqbPodGLkS/Oc/cOWVsCA7NcDg86tfwbe+VVweApx9Nuy4Y+PbJEmSNBAMAkhSK9lkE1h//fR6FPBgZvvIlWHqx9Pr73wnBQ2WXz7NeferX6Vh8QeZ66+Hz3629LZTT4X9929seyRJkgaSQQBJaiUhwOGHp9cvAz8EfrQKLNgR2paFtT8JQ4fDW2+lu19ImQB//3vqEP/88wPV8gExaxYcfHAaTzHr//4vjasoSZI0mDgwoCS1mkMOgVNOgb32SgGBd787DfbXPg/iklTnmmugvb1wv8mTYdNNG9/eARJjmhDhxReLtx12GHz72w1vkiRJ0oAzCCBpwIQQhpHGtl8TWAV4E3gBuCXG+PoAtWkFUk/71YEJQAcwG3gMuDPGOPAd7CdOhFdfhVGjCsvbxna/vuKK4v123z1lEgwSZ5yRBvzL2m47+M1vBtVbIUmS9D8GASQ1XAhhNPAN4HBg5RJV2kMIVwEnxBgfaFCb9gaOAXboodriEMIFwPdjjPc3ol1Fjj0Wzv4zDBsOw4ZBW1t6pH3AAd11OjvTgIBZ+YMK1ll7Ozz6KIweDWut1bDT/s/996e3KmvChDQQYFtb49skSZLUDBwTQFJDhRA2BO4CvkbpAABAG7AXcHsI4ag6t2dMCOFC4GJ6DgAADAcOAu4MIRxXz3aVNXcufPB1OPglmPAcPP0UzJtXWOeee+CVVwrLRoyA9763IU2cPTv1UNhkE1h77dI34/U0f36KiSxaVLztd7+D1VdvbHskSZKaiZkAkhomhLAK8A9gcmbTXcDTwPLAVsAyufKRwBkhhDdjjOfUoT3DgMuA92Q2LQTuAF4kBSTWATYGuhLI24AfhBCIMf6w1u3q2VupA8VwYDPgFWDEv+GRreCs89Lj9802K95tp51g7Nji8jr405/gppu613/6U9h7b9ihtxBLjRxzDDzySHH5UUfBvvs2pg2SJEnNyiCApIYIIQTgQgoDAA8AH81PrQ8hjAdOAfLHbf99COG+GONDNW7W0RQGACLwY+D/xRjn5FcMIUwDTgfyH6d/J4Tw9xhjiVvOOpnwfAoAdJkIvHUubHoudI0DeM01xfs1sCvA7bcXl/3pT40JAlxwQervn7XhhvCTn9T//JIkSc3O7gCSGmVfYNu89WeAHbN962OMc2KMRwOn5hWPJAUGaiYXlPhSpvjEGONx2QBArl2PAbsC1+UVDwO+XMt29WqZWcVlN9EdAAB4++3iOg0MAsyfX1x24YWl0/NracYMOPLI4vKRI+G884rHUZQkSRqMDAJIapQTM+ufjTHO7qH+14EZeev7hBA2q2F7NqEwK+Fl4Ps97RBj7AC+mCnevYZt6t0yc4rLnupln/XXh6lT69GakkoFAebOhauuqt85OzrgoINgzpzibT/9KWy0Uf3OLUmS1EoMAkiquxDCxqQ+9V0eiTH2eEsYY5wP/CpTfFANm7VmZv2aGOPi3naKMd5Hmsawy8TcbAeN8fAU+BtwGyls0Qk818s+DcwCAFhQZhLFc2o+qkO3b30Lbr65uHzffeFTn6rfeSVJklqNQQBJjbBnZv3sCvfL1turBm3pMiaz/kLJWqU9n1kf37+mVHPm8XAJqbPEl4EjgLm5X2XatNL7NDgIUCoTAODyy+Gtt2p/vuuuS7MkZq22Gvz2txBC8TZJkqTByiCApEbYObN+QyU7xRifp7BLwLQQwmo1atOrmfVqeozn143AnH63pidLFkGM6XV7e+G2RcDJp8Cdd8Ivf1m877hx8K531bV5WeUyARYuhEsuqe25Zs2Cj360++3pMmQInH02LLdcbc8nSZLU6gwCSGqEDfNedwJ3VrHvrT0cqz/uBPLT/zerZKcQwihgvbyix3JdF2pn0Sx44XK492twzXbwt3Ew7+m0raOjuP4WW8CWW8L11xdv22UXaGurafN6Uy4TAODcc2t3nhjh4x+HF18s3nbiibD99rU7lyRJ0tLCIICkugohTABWzCt6tcqb5mcy62Vy3qsTY5wLnJ9XtGMIoZIAwxGk2Qq6VNq1oXL//SD8dy94+Psw8yboXAQzb0zbspkA0H2Tf9JJcP/98N3vwnbbpcfhDe4KAOUzAQD++U+YObM25/nlL+Gyy4rLd9gBjj++NueQJEla2hgEkFRva2XWs/3pe5Ptq792P9qS9VW6uwUMAf4WQphcrnII4X0UziDwHPDzGrYnWaFE+v7Mm+CmA+HdT8IuwPp0j2owbFhXA2HjjeFrX4Mbbkh32/vtV/Pm9aanTIAlS+CCC/p/jvvugy9lJ3gEJkyAv/wFhg7t/zkkSZKWRsMGugGSlnrjMuvVPgfO1s8er89ijC/nbuwvBaaSbq0fCCH8CrgGeBFoA9YB9gcOALpuL18DPhBjrO1Qd3MfgUd/XFz+6r/h7RmwUQfkT3f3Kcqn+w9Ah/gYe84EgDRLwKc/3fdzLFgABx4IixYVb/vDH9KAgJIkSSrNIICkehubWV9Y5f7ZW8rs8folxvhgCGFT4GjgcNIN/9dzSylLgL8CX44xvlTLtgCwaCbEJcXl854qLnsDmEfD+/z3pL09Pe3vyY03wnPPweqr9+0cP/0pPPJIcflnPgN77923Y0qSJA0WdgeQVG/ZqfiqDQJk62ePVwtdT/dLPFsu0An8Avh6XQIAUDoAMHpVeMeZxeVdHSuGNU88t7csgC7nnde348+ZAz/8YXH5xhvDj37Ut2NKkiQNJs3zzVHSYBF7r9Jj/ZrO+h5C2B04k8LBC8sZAnwB+Gyuy8BXYoy93vaGED4JfBJg8uTJvPRS+fjB8DdeZYVM2aLha9D+ws1FKRBv73gI8/b8JEtGjoQejtlIr746BJjYa72zzmrnox+tfoTAH/1oGebMWaagbOjQyM9+NpPZszuYPbvqQ0qSJA0qBgEk1dvbmfVRVe6frT+vH20pEELYB/gb3ZkAAHcApwE3AC+TxgSYAuwKfBGYRLp2fg6YHkJ4f2/jAsQYfwP8BmD69Olx0qRJPdSeUFQyYuRoRrQXdwcYs8GujFlzu55O3XALS+R5jBpVnCHw0ENtzJ07ifXXr/zYs2bB735XXH744YH3vGel6hoqSZI0SNkdQFK9ZYMAI0vWKi9bvyZBgNwsAH+kMADwA+AdMcY/xxifjTEuijHOizE+EGP8IbAhcF1e/XcAv65Fe/6nVHeAMBTm3FdcPn7Tmp66FkrNDDBlCmy1VXH5uedWd+wf/hDeyoRb2trghBOqO44kSdJgZhBAUr3Nzaxns917k03Tzx6vr46hcKaBK2OMX40xdpbbIcY4B9iH7mkFAQ4MIZS4xe2jUkGAha/BotcLy4YMh2Wn1ey0tVIqCDBqVBrNP+ucc9JsApV49VU47bTi8iOPhDXWqK6NkiRJg5lBAEn1ls1jr3YCt2z9EsPk98l+mfXvVrJTLhBweqb4o7VoUFIiBjH77uKycRvCkObr0VVqYMDRo+EjH4GQGc3hqafgzjsrO+73v18cYBg5Eo4/vm/tlCRJGqya7xukpJJCCAH4CjAir/isGOOz/TzumsDH8ormxxhrNs56jPGNEMJMup/oTwwhjI4xlnhmXNKUzPqj/W1TCGEssGZe0SLglioOcV1mvb6ZAKX881H49JopH/6++9KddhMolwkwaRLstBP85z+F2845p3RXgXwvvgi//GVx+ac/nY4rSZKkyhkEkFrHoaSn1V0J1Of2NwAAEGN8NoQwDTigqyyE8EKMsY+TuJX0ELBT7vUQYDrw3wr33Saz/nAN2jMusz4rxkrvvoHC7gBQfReH8iptxqMLYMaM9Hro0J7rNlC5TACAgw4qDgKcf36a2q+nX+E734FFmckbR4+Gr32tf22VJEkajOwOILWAEEIbcErXKvAA8IkanuITpBv1kFu+G0Ko5Z3ltZn17SvZKYSwGoVP7B+LMT5Xg/a8mVkfU+X+2fo1m7GAzgqDAPnvQltbzU7fX+UyAQD226+4qS+/DNdfX/54M2bAb39bXP75z8NKTgggSZJUNYMAUmvYE5icex2BY2OMi3qoX5UY40Lg2Lzjrw7sUavjA5dl1g+ucL9svexx+iQ3pV/+jfu4EMLqVRxis8x6NjOg7yrNBOgKAgwZkpYm0VMmwIQJsNtuxdt7miXglFOgvb2wbNll4bjj+t5GSZKkwax5vjlK6smhuZ8RuCbG+O9anyDGeC1wDSkTIP+ctTj2A8CDeUXrhxBK3A52CyGMAo7KFJ9TqzYBN2TWD69i32zdm/rZlm6VBgG6QhjDmqtXV0+ZAFB6loALLihO9wd48kk488zi8mOOgeWW63MTJUmSBjWDAFKTCyEMAd6TV3RmHU/3x67TAu+r8bFPyqz/IoQwoYf63wXyJ3+7JMZ4b7nKIYTDQggxb7mul/ZcmFn/aiVT/YUQvkBhd4YIXNrbfhWrJAiwwvvh+efh6afhwQd7r99APWUCAOy5J4zJdKaYMwf+8Y/i/U4+GZZk3o4JE1IQQJIkSX1jEEBqfhvQ3Qe9A7iyjue6CuhKvh4bQtighse+iMIR+KcC14cQNs6vFEIYF0I4DfhCXvFC4IQatgXgLAqnGxwF/CeE8NkQwshs5RDCxBDC6cDPMpv+lst0qJESUwRmbfxlWHVVmDIF1lmndqeugVKZAPlBgDFj4IMfLK5zTibH4+GH4eyzi+sddxyMyw7rKEmSpIo1Vx6ppFI2zP2MwKMxxuygdjUTY5wbQngU6Lox34jajMZPjDGGEPYH7gC6JnbbGLgvhHAX8DSwPLA1sExm9yNijA/Voh157WkPIXwEuJ7uIMsY4BfA90MItwOvAG2kaQo3A7KDJT4BfK6W7SqZCbDavrDMNFj4Kqx5MEx8T3GdJlEqEyC/OwCkWQKyN/2XXQbz5sHYsWn9pJMgxsI6K64IRx9ds6ZKkiQNSgYBpOaX3/v55Qac72W6gwA17XkdY3wphLALcAEwLVccSFMGTi+xy0LSIIglngnXpD13hRB2Jo01sGbepjHAu3vZ/Ubg4BjjzNo2qkQQYMSKsNl3anqaeuktEwBg551Tn/433uguW7AgBQIOOgjuuw/+9rfi43zta91BAkmSJPWN3QGk5jc+7/XrDThf/jnGl6vUVzHGB4EtgO8Dr5Wp1k6aCWDrGOMZtW5Dpj23AJsAX6Gwe0A5t5EGTdyxRtMVFio1RWBNZ2usr94GBgQYPhw+9KHiel3ZAd/8ZvG2VVaBT3+6/+2TJEka7MwEkJpf/l1hI3pDL5v3Opat1Q8xxvnA10IIJwDvIqXbTwTeBF4Abqn2CXuM8Uz6OGhibsrAHwI/zE0VOD3XnnGkTvpzgBnAHTHGWX05R+WN6SEI8MwzMH06tLWlWQHa2mDqVPjXv+rapGr0NjBglwMPhF//urDsH/+Aq69OGQFZxx9fHEyQJElS9QwCSM0vfwyAFRtwvpXyXs+t54lijB2kPvnX1/M81cg93a/9E/6KG9BDEGDRosIcekiP1ZtIJZkAANtvD5Mnw4svdpd1dMCHP1xcd7XV4IgjatdGSZKkwcwggNT8ns39DMBGIYThMcbF9ThRCGE4aTDALjPqcR71YPKeMGYNoDN1DYhLYNnc8Ant7cX129oa2rzeVJoJMGQIHHAA/PjHheVvvVVc95vfhBEjatM+SZKkwc4ggNT87st7PQrYCfhnnc61E5B/y3ZfmXqql2XXSUspHR3FZU0WBKg0EwBSl4BsECBr6lQ49ND+t0uSJEmJAwNKTS7G+DJpKrouX6jj6T6f9/qpGONLdTyXqlUqE2BYc8VyK80EANhiC1h33Z6Pd9JJTRfnkCRJamkGAaTW0DVhWgB2zU2zV1MhhPcDu5MGA4zAX2t9DvXTFlvA66/Dyy/D88/D00/DRRcNdKsKVJMJEELKBihnvfXSlIGSJEmqHYMAUmv4JbCYdHMegHNDCJvU6uC5Y52bd/x2oK5T86kPhg2D5ZeHiRNh1VVhypQ0al4TqSYTAHoOApx8MgxtndkRJUmSWoJBAKkF5NLyf066QY/AeODaEMLe/T12CGEv4BpgQt7xT4sxvtjjjqqPZ8+B/+4LN3wIbjwAbjoInr94oFtVsWoyAQCmTUsJDlmbbAL771+7dkmSJCkxCCC1jpOAB3OvI7ACcGEI4cIQwg7VHiyEsEMI4ULgYtLUg13dAB4GvlmTFqt6cx6EFy6G5y+A586HGefC3IcGulUVqzYTAODII4vLTjklzSAgSZKk2mquEaUklRVjXJB78v9fYBW6U/f3BvYOITyT23Yn8BgwN7dEYBwpe2AasCWwAzA1d+iQd6yXgA/GGEvcyqkh4pListAaOfExVp8JAPDJT8JNN8E556Qb/298A/baqz5tlCRJGuwMAkgtJMb4dO6p/1+BLUg375Bu4KcCU4BKJlQLXYekOwBwD/DhGOPTNW20qtNTEODyy+Gww9Jw+cOGpZ+77Qa//GVDm1jO4sUpEJCvq6k9GTIE/vznNF3gMsv0HjSQJElS3xkEkFpMLhCwLfB90pR+Q+gOBkD3DX7ZQ1AYPOgETgO+EmNcXOPmqlo9BQEWLIA33ijcNnNm/dtUoVJZAL11Bci30kq1a4skSZJKMwggtaAYYztwbAjhF8AxwGHAmPwqZXYNdAcJ5gNnAj+NMT5Vn5aqalMPhxW3S8GA2Jl+LpcbOa+9vbh+W1tj29eDvnQFkCRJUmMZBJBaWC51/+gQwteAdwLbAe8AJgHLkUb8B5idW14CbgVuAG6OMb7d8EarZxM2SUspTR4E6MuggJIkSWosgwDSUiB3M39NbtHSqqOjuKy3DvcNZCaAJElS83MCJklqFWYCSJIkqZ8MAkhSqzATQJIkSf3UPN8eJUnw2Knw6nVpRoCuZZ1PwUo7mAkgSZKkfjMIIEnNZNad8MLFhWWrvL8lggBmAkiSJDU/gwBSCwgh7FCjQ0XgTWAO8FqMscSzWw2ouKS4LAxNP5u8O4CZAJIkSc2veb49SurJdaQb+FqKIYSHgVuAP8cYb6zx8dUXPQUBWjATwCCAJElSc3FgQKm1hBouQ4CNgCOA60MIt4cQNm3kL6MSlrJMALsDSJIkNReDANLgEzMLpKDAdODWEMJhA9QugZkAkiRJqqvmeYQkqSf/pTbdAYYCY4HxwOp0BwK7jj0C+G0I4eUY4z9qcD5VaykLApgJIEmS1FwMAkgtIMa4U62PGUIYAWwC7A98HFieFAwYCvwlhDAlxjiv1udVL2JncVnIxWpasDuAmQCSJEnNxe4A0iAVY1wUY7wjxvhVYBpwBalbAMBywGcHrHGDWU+ZAN/7Hrz2Grz0EsyYAU8+CR/7WGPb1wMzASRJkppf8zxCkjRgYoxvhBD2A24kjQ0QSNkB3x/Qhg1GPQUBRo9u6kfrZgJIkiQ1PzMBJAEQY1wMfC2vaO0QwqSBas+g1VMQoMmZCSBJktT8DAJIyvcfYFbe+lYD1ZBBq4WDAGYCSJIkNT+DAJL+J8YYgXvyilYaqLYMWi0cBDATQJIkqfkZBJCU9Xre6wkD1orBqqcgwCGHwAorwMSJsNpqMGUKXH11Y9vXAzMBJEmSmp8DA0rKyn/sXGK+OtVVT1MEzp0Ls2YVblu0qP5tqpCZAJIkSc3PTABJWfldAN4YsFYMVj1lArS3F29ra6tve6pgJoAkSVLzMwgg6X9CCEOBLfOKXhmotgxaLRwEKJUJYBBAkiSpuRgEkJTvA8DY3OsI3DqAbRmcegoCdHQUbxvWPL267A4gSZLU/Jrn26OkARVCWAb4Xm41Ag/GGO0O0Gg9BQEuvxwWLkzBgPb29HOVVRrbvh7YHUCSJKn5GQSQRAhhCvAXYFpe8RkD1JzBracgwDLLpKUJxVg6CGAmgCRJUnMxCCANUrkb/82BfXPLCFIGQACeB/4wcK0bxKafCovnpmBA1zJ68kC3qlcLFxaXjRgBQ+x0JkmS1FQMAkgtIITwdI0ONYTU538ZCv//B7oDAAuA/WKMJUahU91NfN9At6BPHA9AkiSpNRgEkFrDmnTfpNdazDv2bODgGONddTiPlmKOByBJktQaTNSUWkus8QLdWQAXA5vFGK9u0O+iam2xBaywQhoMcPXVYepUePbZgW4VYCaAJElSqzATQGodtcwCiMAs4A7gZuDsGOOzNTy+6uGNN2DWrIFuRUlmAkiSJLUGgwBSa5hSo+NEYB4wJ8bYWaNjqpZuPTwNDBiGdi9bnQ7Dx6dpAbOGNcdl3EwASZKk1tAc3x4l9SjGOGOg26AGefEKWDSzsGyLn6SfpYIAbW31b1MFzASQJElqDY4JIEnNJC4pLgtD08+OjuJtTRIEKJUJYBBAkiSp+ZgJIKlACGEScAhwaIxxg4Fuz6BTKggwJBcEePrplA3QtXR0wLhxjW1fGaUyAewOIEmS1HwMAkgihDAK2Bf4GPAezBIaOD1lAowf39CmVMNMAEmSpNZgEEAaxEIIOwCHAvsDY7uKcz9jyZ1UX+88BzoXp2BAXAKxE4Y2/yN1BwaUJElqDQYBpEEmhLAW6Yn/R4E1u4pzP2NuqeV0hKrGqnsOdAv6xIEBJUmSWoNBAGkQCCEsA3yE9NT/nV3FuZ/5N/4BeBm4ADi/wc1UCzMTQJIkqTUYBJCWUiGEAOxCuvHfCxjZtSn3M//G/1XgQuCvwA0xRrsCNJsFC2DSJBg2LM0IMGwYLLssPPjgQLcMMBNAkiSpVRgEkJYyIYQNSTf+BwMTu4pzP7Pp/n8CzgKujzF2NrKdqtLixTBnTmHZMssMSFNKMRNAkiSpNRgEkJYCIYQVgININ/+bdRXnfmbT/fOf8p8YY3yuQc1UbzqXwI37AUPSjABhKAxpg3f+OU0HmNXW1vAmlmMmgCRJUmswCCC1qBDCMGBP0o3/bqT/z+Vu/J8E/gKcDTzR8MaqMnEJvHBpYVkYloIA7e3F9ZsoCGAmgCRJUmswCCC1mBDCVqQb/wOACV3FuZ/5N/6vkwb3+0uM8ba8/RvXWFUnLikuC0PTz1JBgGHNcwk3E0CSJKk1NM83SEllhRAmk6b0OxSY1lWc+5mf3r8IuIz01P/qGGOJHHI1rZ6CAE3eHcBMAEmSpNZgEEBqDTPofsLfJX+Av+uAPwMXxBjfamzTVDNmAkiSJKnOmucbpKSeDKG7nz+km/+HSTf+58QYXxiohqmGqg0CNHkmgEEASZKk5mMQQGotXaP7Xwl8Jcb48AC3R7VUKggwxO4AkiRJqp0hA90ASVXpygTYDXgghHB3COGYEMLEgWyUaiR2lijMXabtDiBJkqQaMAggtYZ/UzgGALnXmwE/Ap4PIfwzhHBICGHMALRPtbCUdQcwE0CSJKn5GASQWkCM8X3AmsAJwBMUzwwwFHgvcCbwagjh3BDCHiF03UGqJVQ7O4CZAJIkSaqSQQCpRcQYX4gxfifGuB6wLfBrYA7F2QGjgQ+Tpgp8KYRwaghhm0a3V31gJoAkSZLqzCCA1IJijLfFGD8NrAJ8BLgC6LqDzJ9BYEXgs8DNIYTHQggnNryxqlyLBgE6O2HRouLykSMb3xZJkiT1zCCA1MJijItjjH+LMe4JrAp8GXiA4u4CAVgH+GZeGThDSHNp0e4ApboCjBwJQ/wLI0mS1HSa4xukpH6LMb4G/AT4SQhhU+Aw4EBgpa4q+dVJgYF7QwhXAOcDV8YYFzeuxSrS0xSB738/vPFGyghob09BgeHDG9u+MhwPQJIkqXX4nEZaCsUY74sxHgNMBj4IXAS0k27887MExpLGD7gQmBlC+EsIYc8QQnPkmQ82PU0R2NYGEybASivB5MmwxhqwyioNbV45jgcgSZLUOgwCSEuxGOOSGOPlMcb9SeMHHA3cQXcwIL+7wDKkzIFLgNdCCGc2vMGDXU/dAZqYmQCSJEmtwyCANEjEGGfHGE+PMW4DbAD8AHiJ0uMHjAMOaXwrB7kWDQKUygQwCCBJktScDAJIg1CM8dEY49eA1YFdgHOBhRRmB6jRWjQIUCoTwO4AkiRJzckggDSIxeSaGOPBwETgSOBGDAQMjJ6CAH/8Y/eYAJMmpTEBjj++se0rw0wASZKk1uHsAJIAiDG+Bfwe+H0IYSp2B2i8noIA8+fDnDmF22bPrnuTKuHAgJIkSa3DIICkIjHGp4GTB7odg86y02D7i1IwIC5JswUMXy5ta28vrt/WHJM4ODCgJElS6zAIIEnNYsTysNo+pbc1cRDATABJkqTW4ZgAktQKOjqKy4Y1RxzXTABJkqTW0RzfICVJPTv2WPjUp1IwoL09LcssM9CtAswEkCRJaiUGASSpFYwYkZYmZCaAJElS6zAIIEnNYtad8NC304wAXctyW8L6Xx7olvXITABJkqTWYRBAkprFgpfghUsLy9rnNX0QwEwASZKk1uHAgJLULOKS4rIhQxvfjiqVygQwCCBJktScDAJIUrMoFQQIuSDAl74EEybASivBpEmwxhpw1lmNbV8ZpTIB7A4gSZLUnOwOIEnNoqcgwLx5MGdO4bZSj+AHgJkAkiRJrcMggCQ1ixXfBdtflIIBXcvo1dK29vbi+m1tjW1fGQ4MKEmS1DoMAkhSsxi9alpKaeIggAMDSpIktQ7HBJCkVtDRUVw2rDniuGYCSJIktY7m+AYpSerZ738Pp5+eMgI6OtLPFVYY6FYBZgJIkiS1EoMAktQKRo9u2jtrMwEkSZJah0EASWoWL10NT/4awpA0K0AYChPfB2t9YqBb1iMzASRJklqHQQBJahbznoYXLiksaxvf9EEAMwEkSZJahwMDSlKziEuKy8LQxrejSmYCSJIktQ6DAJLULHoKAuy6Kyy3HKy8MkyeDGuuCbff3tDmlbJkCSxeXFgWAowYMTDtkSRJUs/sDiBJzaKnIMDcuTB7duG2JSXqN1ipLIBRo1IgQJIkSc3HTABJahalggBDckGA9vbibcMGPo5bajwAuwJIkiQ1L4MAktQsesoEKBUEaGurb3sq4KCAkiRJrcUggCQ1i56CAB0dxduaIAjgoICSJEmtxSCAJDWLajMBmrQ7gJkAkiRJzcsggCQ1CzMBJEmSVGcGASSpWZQKAnRdph0TQJIkSTVgEECSmkXsLC5r8tkBzASQJElqLQYBJKlZtGB3ADMBJEmSWotBAElqFi04RaCZAJIkSa3FIIAkNYtqMwGaoDuAmQCSJEmtxSCAJDULMwEkSZJUZwYBJKlZlAsCxNi0AwOWygQwCCBJktS8DAJIUrMoFwToLDVrwJC0DLBSmQB2B5AkSWpeA/8YSZKUlAsCDBkCc+embICOju6fTcBMAEmSpNZiEECSmkW5IEAIsOyyjW9PBRwYUJIkqbUYBJCkZrHu0TB5rxQM6FqW32agW9UjBwaUJElqLQYBJKlZLLdFWlqImQCSJEmtZeBHlZIktSwzASRJklqLQQBJanYzZqQxAZZfHlZeGVZdFd71roFuFWAmgCRJUquxO4AkNbv2dnjrrcKyESMGpi0ZZgJIkiS1FoMAktQsHvoOzLo9NyNAblnvWGgfW1y3ra3x7SvBTABJkqTWYhBAkprF67fCi5cXlq1xALRPKa7bJEEAMwEkSZJai2MCSFKziEuKy8JQ6OgoLh/WHDFcMwEkSZJaS3N8i5QklQ8CbLopzJmTxgbo6Eg/hzRHDNdMAEmSpNZiEECSmkW5IMDQoTBuXOPbU4FSmQAGASRJkpqXQQBJahYbnwTrfCYFA7qW8RsPdKvK6kpMyDdkSNMMVyBJkqQSDAJIUrNY8V0D3YKqlOsKEELj2yJJkqTKNEenUklSy3FQQEmSpNZjEECSmt2VV6YxAZZfHiZOhNVWgyOOGOhWOSigJElSC7I7gCQ1u4UL4c03C8tmzRqYtuQxE0CSJKn1GASQpGZx95dg3tNpRoAwJDc94P9LI/BlNcHoe2YCSJIktR6DAJLULF79D8y+p7Bs/eOaNghgJoAkSVLrcUwASWoWcUlxWRhaPA8fwLCBj+GaCSBJktR6Bv5bpCQpKRcEOPhg2GefFAxob0/LyJGNb1+GmQCSJEmtxyCAJDWLckGAtrY0O0CTMRNAkiSp9dgdQJKaRbkgQJMqlQlgEECSJKm5GQSQpGbRYkGAUpkAdgeQJElqbgYBJKlZlAwCNO9l2kwASZKk1tO83y4labAplwnwgx+kMQGWXx4mToRVV4Uf/rDx7ctwYEBJkqTW48CAktQsygUB3n4b3nyzsHzevMa0qQcODChJktR6zASQpGZRLgjQ0VFc3tZW//b0wkwASZKk1mMQQJKaRewsLgtDob29uLwJggBmAkiSJLUegwCS1CyqyQQYNvC9ucwEkCRJaj0GASSpWZQLApgJIEmSpBoxCCBJzaLcFIGlggBmAkiSJKkPDAJIUrNosYEBzQSQJElqPQYBJKlZtFh3ADMBJEmSWo9BAElqFi02MKCZAJIkSa3HIIAkNYMYW26KwFKZAAYBJEmSmptBAElqBqUCAAQIwYEBJUmSVDMD/y1SkpRu9ne4JHUJiEugcwmQCww4MKAkSZJqxCCApAETQhgGvBNYE1gFeBN4Abglxvj6ADat8cIQWPWDpbc1YXeAGM0EkCRJakUGASQ1XAhhNPAN4HBg5RJV2kMIVwEnxBgfqFMbzgQOrdHhpsQYn63RsYo14cCA7e3QmenBMGzYgMcmJEmS1AuDAJIaKoSwIXABsF4P1dqAvYD3hxCOiTH+qiGN67sSifE1dNllsGhRCga0t6efK65Y11P2xiwASZKk1mQQQFLDhBBWAf4BTM5sugt4Glge2ApYJlc+EjgjhPBmjPGchjW0OrfGGF+t6xlGj266zvaOByBJktSaDAJIaogQQgAupDAA8ADw0Rjj/Xn1xgOnAJ/Lq/f7EMJ9McaHatikLwMn9WG/S4BN89b/VIvG0P4m3HxIGhsgDE1L2zjY5jc1OXytmQkgSZLUmgwCSGqUfYFt89afAXaMMc7OrxRjnAMcHULoBD6fKx5JCgzsW6vG5AYerGrwwRDCWhQGABYB59WkQUsWwouXFZaNWKFpgwBmAkiSJLWmIQPdAEmDxomZ9c9mAwAZXwdm5K3vE0LYrOatqs7HMuuX5oIW/ReXFJeFoTU5dD2YCSBJktSaDAJIqrsQwsbAxnlFj8QYr+ppnxjjfCA7IOBBtW5bpXLdGbJBgNp0BYCegwBbbAHjxsEKK8Aqq8Bqq8GTT9bs1H1hJoAkSVJrMgggqRH2zKyfXeF+2Xp71aAtfbUDsGbe+iukQQ5ro6cgwNy58OabMGsWvPIKvPBCzU7bV6UyAQwCSJIkNT/HBJDUCDtn1m+oZKcY4/MhhBnAGrmiaSGE1WKMz9e0dZU5NLN+doyl7tz7aMSKsMMlKRgQl0DnEhg6Mm3r6CiuP2xgL992B5AkSWpNBgEkNcKGea87gTur2PdWuoMAXcdqaBAghDAa2D9TfGZNTzJsNKz6wdLb2tuLy9raanr6atkdQJIkqTXZHUBSXYUQJgAr5hW9muvvX6lnMuvT+t+qqu0DLJO3fneM8cGGnb1UJsAABwHMBJAkSWpNZgJIqre1MuvVPsXPdoBfux9t6atsV4DaDQhYiaefToGA9va0dHTA8ss3tAlZZgJIkiS1JoMAkuptXGZ9ZpX7Z+tnj1dXIYTJwHvzitqBcxrZBsaObejpKmEmgCRJUmsyCCCp3rJ3sAur3D/7zLnRd8SHUNh16ooY4+s1P8u8p+GuL6YZAbqWsVNhs+/W/FS1YCaAJElSazIIIKnexmTWqw0CZOtnj1dvH8us16crwOLZ8OLlhWUTNm/aIICZAJIkSa3JIICkRov9rB9q1ZDehBC2AtbPK3oduKIPx/kk8EmAyZMn89JLLxXVaXvzlYLREwEWd3Tyeom6zeD118eRjce0t8/hpZeqGfNRkiRJjWYQQFK9vZ1Zr/Z5cbb+vH60pVrZAQHPiTGWmK+vZzHG3wC/AZg+fXqcNGlScaW2GUVFw4ePZNIKK8Byy8GwYWlGgGHDYMwYePLJaptRU6FEKGbixPFMmjS+4W2RJElS5QwCSKq3bBBgZJX7Z+s3JAgQQhgOHJgprt+sAHFJiUYMTbMBvJ15C5ug871jAkiSJLWmIb1XkaR+mZtZX6HK/bNZ8tnj1csHgOXy1h+MMd5dt7P1FATIGjbw8dtSYwIYBJAkSWp+BgEk1dtTmfXVqtw/Wz97vHrJdgWoXxYAVBcEaGura1MqUSoTwIEBJUmSmp9BAEl1FWN8A5iZVzQxhFDNM+MpmfVH+9+qnoUQVgB2yytaAvylvmftLNGQIdDRUVxuJoAkSZL6aOC/SUoaDB4Cdsq9HgJMB/5b4b7bZNYfrlGbenIQkP+4/R8xxlfqesbOMpkAK68Mb76ZggHt7elnZ4mAQYM5RaAkSVJrMgggqRGupTsIALA9FQQBQgirAWvmFT0WY3yupi0rrbFdAaB8d4AhQ2CZZep++mo5MKAkSVJrsjuApEa4LLN+cIX7Zetlj1NzIYSNgC3yimYDl9b7vGWDAE3KTABJkqTWZBBAUt3FGB8AHswrWj+EsFu5+gAhhFHAUZnic2rdthKyWQDnxxgX1f2sLRYEMBNAkiSpNRkEkNQoJ2XWfxFCmNBD/e8Ca+StXxJjvLdc5RDCYSGEmLdcV20DQwhDKc4+qH9XAGi5IICZAJIkSa3JIICkRrkIuCVvfSpwfQhh4/xKIYRxIYTTgC/kFS8ETqh/E9kZWCVv/bEY460NOG/5IMBdd8HYsTBhAqy0EkyaBHvu2ZAmlROjUwRKkiS1KgcGlNQQMcYYQtgfuAOYlCveGLgvhHAX8DSwPLA1kB0J74gY40MNaGbjBwTsEstMEbhoEbz9dmH56683pk1lLFqUAgH52tqaYuZCSZIk9cKvbJIaJsb4UghhF+ACYFquOJCmDJxeYpeFwLExxrPr3bYQwjhg77yiTuDP9T7v/5TLBOjoKC4f4LttxwOQJElqXXYHkNRQMcYHSaPvfx94rUy1dtJMAFvHGM9oUNM+DIzMW/93jPGFBp27fBCgvb24vK2t/u3pgeMBSJIktS4zASQ1XIxxPvC1EMIJwLuAKcBE4E3gBeCWGOPMKo95JnBmP9r0W+C3fd2/38wEkCRJUgMYBJA0YGKMHcD1uWVwa/FMAIMAkiRJrcHuAJLUDFo8CGB3AEmSpNZgJoAkNYNVdoEdLknBgLgEOpfA2Knw3IziunYHkCRJUh8ZBJCkZjB2zbRktT9ZXGYmgCRJkvrI7gCS1MwcGFCSJEk1ZBBAkpqZYwJIkiSphgwCSFIza8IggJkAkiRJrcsxASSpGTx3ATzz5zQjQBiSfq66d1N2BzATQJIkqXUZBJCkZvDmY/DiZYVlY6dC+0rFdc0EkCRJUh/ZHUCSmkFcUlwWhpoJIEmSpJoyE0CSmkG5IMAXvwhHHZXGBujoSD8H+LG7mQCSJEmtyyCAJDWDckGAtrYBT//PKpUJYBBAkiSpNRgEkKRmsObBsNz0XDCgEzqXwPiNBrpVJZXKBLA7gCRJUmswCCBJzWDc+mlpAWYCSJIktS4HBpQkVcWBASVJklqXQQBJambHHQfLLAPLLQcrrQSTJ8Pvfz+gTXJgQEmSpNZldwBJamZvvw3z5hWWLVw4MG3JMRNAkiSpdRkEkKRm8MSv4KWr0owAXcvUw9O0gFnDBvbSbSaAJElS6zIIIEnNYPZ98OJlhWUr7QDt7cV1B3jKQDMBJEmSWpdjAkhSM4hLisvCUDMBJEmSVFNmAkhSMygXBPjd7+CXv0wZAV3L+PENb14+MwEkSZJal0EASWoG5YIAI0akpYmYCSBJktS67A4gSc2gXBCgycRYOghgJoAkSVJrMAggSc2gRYIApWYnHDEChvjXRJIkqSX4tU2SmkHsLC4LzXeJLjUegF0BJEmSWkfzfcOUpMGoXCbArrvCMsvAhAmw0koweTLcfHPj25fjoICSJEmtzYEBJakZlAsCzJuXlnxLStRtEAcFlCRJam1mAkhSMygXBOjoKC4fNnDxWzMBJEmSWptBAElqBuWCAO3txeVtbfVvTxlmAkiSJLU2gwCS1AzMBJAkSVIDOCaAJDWDckGA226DxYtTMKC9PS0rrdT49uWYCSBJktTaDAJIUjMoN0XgyJFpaRJmAkiSJLU2uwNIUjMolwnQZMwEkCRJam0GASSpGbRIEMBMAEmSpNZmEECSmkGLBAHMBJAkSWptjgkgSc2gXBBg1VXhzTfTjABtbWl54AGYMKHxbaR0JoBBAEmSpNZhEECSmkG5IMCbb8JbbxWWDx24DAG7A0iSJLU2gwCS1Aw2/xEsfiPNEhCXpGWZtdLUgFnDBu7SbXcASZKk1mYQQJKawco7li5vby8ua2urb1t6YCaAJElSa3NgQElqVjGaCSBJkqSaMgggSc1qSYlxAoYOhRAa35YcMwEkSZJam0EASWpWTdYVAMwEkCRJanWOCSBJzeC2T8LCV9OMAF3LuqcU1xvArgBgJoAkSVKrMwggSc3glWvg7WcLy9Y8rriemQCSJEnqB7sDSFIziCX6/3d0FpeZCSBJkqR+MAggSc2gZBAgFpeZCSBJkqR+MAggSc2gVBCgs/mCAGYCSJIktTbHBJCkZvCOP8GSBSkY0LUsKvGIfYC7A5gJIEmS1NoMAkhSM5i0S3HZww8XlzVhJoBBAEmSpNZhdwBJalYdHcVlA5gJsGQJLFpUXD5yZOPbIkmSpL4xE0CSmtVGG8Hbb0N7ewoItLdDCAPWnIULi8tGjRrQJkmSJKlKBgEkqVkNGdJUufYOCihJktT6DAJIUjP4775pMMAwtHvZ9iwYOnygW/Y/DgooSZLU+gwCSFIzePFyiJkxALY9a2DaUoaZAJIkSa3PgQElqRnEJcVlYWjj29EDMwEkSZJan0EASRpoMQKxuPwf/0x32csuC8svDxMnwiGHNLx5XcwEkCRJan12B5CkgVYyC2AILF5c/Ph97tzGtKkEMwEkSZJan5kAkjTQynUF6OgoLh82cLFbMwEkSZJan0EASRpo5YIA7e3F5W1t9W9PGWYCSJIktT6DAJI00EoFARjSEpkABgEkSZJai2MCSNJAK5cJcOCBsM8+KRjQ3p6W4cMb374cuwNIkiS1PoMAkjTQygUBhg6FMWMa354y7A4gSZLU+uwOIEkDLXYWlw0Z2vh29MJMAEmSpNZnEECSBlq5TIAmYyaAJElS6zMIIEkDrUWCAGYCSJIktT6DAJI00MrNDvCjH6UxAcaNgxVWgIkT4TvfaXjzupgJIEmS1PocGFCSBlq5TIAFC4ofv5d6HN8gZgJIkiS1PjMBJGmglQsCdHQUlw8buNitmQCSJEmtzyCAJA20ckGA9vbi8ra2+renDDMBJEmSWp9BAEkaaKWCAEPMBJAkSVLtOSaAJA202FlcFoamQQBPPDEFA9rb088xYxrfvhwzASRJklpfiDEOdBskadAIIbwFPDbQ7VDTWQF4faAboabiZ6LbGjHGFQe6EZK0tDATQJIa67EY4/SBboSaSwjhTj8XyudnQpJUL44JIEmSJEnSIGEQQJIkSZKkQcIggCQ11m8GugFqSn4ulOVnQpJUFw4MKEmSJEnSIGEmgCRJkiRJg4SzA0hSnYUQhgHvBNYEVgHeBF4AbokxOgVYCwshjAE2BNYjTek2EpgLvALcEWN8robnWgfYFFgVGEr6DD0SY7y/VudQ6/FzIUmqlt0BJKlOQgijgW8AhwMrl6jSDlwFnBBjfKCRbVPfhRA2BvYH3g9sRbrxKucJ4BfA72KM8/t4vn2BrwJbl6nyEPCzGOPv+nJ8NU4I4Z3AjUDIL48xhtJ79HgsPxeSpD4xCCBJdRBC2BC4gPSEuDcLgWNijL+qb6vUXyGEW4B39GHXx4CDY4x3VXGu4cAZwMcr3OUy4JAY45t9aJ/qLITQBtxDyhwpUE0QwM+FJKm/DAJIUo2FEFYB7gAmZzbdBTwNLE96grxMZvvBMcZz6t9C9VUI4XXSv1++JcADwIukrgArkJ7Ojs/Uewt4T4zxzgrP9QdSFkm+F4F7gQ5gY2BqZvvVwAdijEsqOYcaJ4RwPPDtUtuqDAL4uZAk9YtBAEmqoRBCAG4Cts0rfgD4aH4f3RDCeOAU4HN59RYC02OMDzWgqeqDvCBAB/B34I/Af2KMb2XqDQM+BvwEGJe36SVgWoxxXi/n+RSQnxmyGPgs8MeuG7ncZ22fXBuWzat7Sozxm9X/dqqXEMLapOvASFLQaDEwqmt7pUEAPxeSpFowCCBJNRRC2I/UDaDLM8CWMcbZZer/HPh8XtHFMcZ969hE9UMI4WVSevW3YowvVlB/A1JQaHxe8UkxxpN72Gc0KWMkfxyJfWKMl5Spv3XuHF2D/S4ApsYYX+mtfWqMEMK1wHtzq6cCHwTW6NpeSRDAz4UkqVacIlCSauvEzPpnywUAcr4OzMhb3yeEsFnNW6Va2SbG+KlKAgAAMcaHgeMyxQf1stunKbzR+2u5G73cOW4HfppXNIo0YJyaQAjhY3QHAF4mDRbaF34uJEk1YRBAkmokN2r8xnlFj8QYr+ppn9yI8dkBAXu7SdQA6eOUf38B8mcGWDeEUGq2iC7Zf/+fVHCOnwOdeesH5tLCNYBCCMsDP84rOqYfA/T5uZAk1YRBAEmqnT0z62dXuF+23l41aIuaRIxxIfB4pnhSqbohhMnAFnlFT8YYb6vgHC8C1+UVrQxsU11LVQc/Jg0UCXBNjPH8vhzEz4UkqZYMAkhS7eycWb+hkp1ijM9T2CVgWghhtZq1Ss2gI7PeVqbe+zLrFX2GytTNfh7VQCGE9wCH5lYXkQbw6ys/F5KkmjEIIEm1kz//dydQ0VRwObf2cCy1sFz69ZRM8atlqmf/3W+v4lR+hppECGEkhd18vhdjfKIfh/RzIUmqGYMAklQDIYQJwIp5Ra/m+vtX6pnM+rT+t0pNYnvStIJdXgPKjS2Q/Xd/uorz+BlqHscD6+RePwl8r5/H83MhSaoZgwCSVBtrZdafr3L/FzLra/ejLWouR2fWr4jl5+ftz+fIz1ATyE0L+ZW8os/mxoXoDz8XkqSaMQggSbUxLrM+s8r9s/Wzx1MLCiG8F9g/ryiS5okvp8+foxjj26S54LuMDSH4d76Bcl0/fg0MzxX9Ncb4zxoc2s+FJKlm/CMgSbUxNrNe7ZO/BZn17PHUYnLTw52ZKf5jjPHeHnbzc9TajgS2y71+CzimRsf1cyFJqhmDAJJUG2My69V+Sc/Wzx5PLSSEMBQ4D1g1r/gF4Eu97OrnqEWFEFYGvp9X9I0Y40s1OryfC0lSzRgEkKT6KNfnu9L6oVYN0YA4jcJp3RYDB8QY51R5HD9HrePnwPjc63uBX9TxXH4uJEl9ZhBAkmrj7cz6qCr3z9af14+2aACFEI4HPp1X1Al8LMZ4UwW7+zlqQSGE3YCP5FYjcFSMcUkNT+HnQpJUMwYBJKk2sl/SR1a5f7a+X9JbUAjhk8C3M8WfizGeX+Eh/By1mBDCaOCXeUW/iTHeVuPT+LmQJNWMQQBJqo25mfUVqtx/xV6OpyYXQvgQcEam+PgYY7asJ33+HOVuRkfnFc2LMXZWcW71zcnAmrnXM4Gv1+Ecfi4kSTUzbKAbIElLiacy66tVuX+2fvZ4amIhhF2Av1AYXP9RjPE7VR7qKWCDvPXVgEcr3NfPUIOFEMYAX8wr+jkwLoTQ2xSfBd+/QghrZra/FGNcnLfu50KSVDMGASSpBmKMb4QQZtL9RH9iCGF0jHF+hYeYklmv9Au+BlgI4V3ARXTPDQ/wuxjjcX043KPAnnnrU6vY189Q47VR+F3q2xR3B6nEM5n1zUmDC3bxcyFJqhm7A0hS7TyU93oIML2KfbfJrD/c/+ao3kIImwNXUJhu/VfgU3085EOZ9eznoid+hpZefi4kSTVjEECSaufazPr2lewUQliN7j7FAI/FGJ+rVaNUHyGEacA/gPzU76uAj/ajz3WfPkNl6v6zj21Q8/FzIUmqGYMAklQ7l2XWD65wv2y97HHUZEIIqwPXUDig43+B/WKM7X09bozxReDuvKK1Qwi9PvUNIUwG3p1X9CpQ6xHqlRFjnBNjDNUuwIzMcbJ17s1s93MhSaoZgwCSVCMxxgeAB/OK1s/NH15WCGEUcFSm+Jxat021E0JYkfQ0NX/AtTuBPWOMC2pwiuy//7EV7PMFCv+mnxtjjDVoi5qHnwtJUk0E/xZIUu2EEPYDLsgrehqYHmOcXab+z0hf1LtcEmPcp34tVH+EEJYF/gNskVf8ELBjjHFWjc4xmvS5WTmveO8Y46Vl6m8F3Ez3AHULgKkxxldq0R7VXgjhWWCNrvVcdkBv+/i5kCTVhJkAklRbFwG35K1PBa4PIWycXymEMC6EcBqFAYCFwAn1b6L6IoQwHLiUwgDA68CRwDIhhDWrWMaWO09uRokTM8XnhxA+EUIYmteeEELYh9QtIX+E+h97o7f08XMhSaoVMwEkqcZCCJOAO4BJecURuIv0JG95YGtgmcyuH40xnt2QRqpqubncs1O59dXhMcYzeznfH4HDMsUvAPcAS4CNgbUy268GPhBjXFKbZqoe+pIJkLevnwtJUr8M672KJKkaMcaXQgi7kLoFTMsVB9KUgaWmDVwIHGsAQBmfIgWPDs8rWzW3lHI5cIg3eks9PxeSpH6xO4Ak1UGM8UFS2vj3gdfKVGsnzQSwdYzxjEa1Ta0hxrg4xvhxYD9SZkk5DwNHxhj3ijHObUzrNFD8XEiS+svuAJJUZyGEYcC7gCnAROBNUvruLTHGmQPZNrWOEMK6wKakJ75DgReBh2OM9w1owzSg/FxIkqplEECSJEmSpEHC7gCSJEmSJA0SBgEkSZIkSRokDAJI+v/t3XuQJWV5gPHnZSELsiwLyGUjl0UEEhQIAoKAsGqBSaCAwigxCMEYFZIoJpbRiJDdACHBJJioEC0xiwoSEqLmpqhJcVFBuQU3XCNhgyg3uSPLZeHNH19PbU/vOTPnzMyZnpnz/Kq6tvs7/XW/091bM/2e7yJJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRJkiRpSJgEkCRNSEQsiYisLcvajmmui4jza9f73LbjmYiIOLHx3CxtOyZBRPx27Z5c2XY8kqTBMQkgSXNMh5fzQSzL2v45h01E7AW8u9p8AjirxXA096wA7qzWD46IY1uMRZI0QCYBJEmaHc5l7e/tj2fmT9sMRv2JiGWNRNqStmOqy8w1wLJa0TkRMb+lcCRJA2QSQJKkGS4iDgUOqTafBj7RYjiauy4FVlXr2wPvai8USdKgrN92AJKkKXcvsGOP+14C7FfbfhtwbQ/1HgMW9RWVJuNPausrbAWgQcjMF6qxJv66KvpIRHw2M59pMy5J0tQyCSBJc0zVrHdVL/tGRPOP+/szs6e6lERA9ByYJiQiDgL2rxV9uq1YpkJmrqD0P9fM9Hngz4ENgcWUxODftRqRJGlK2R1AkqSZ7ZTa+nWZ+YPWItGcl5mPAZfVik7psqskaZYyCSBJ0gwVEVsCR9eKvtRSKBoul9TW94yI17QWiSRpytkdQJLUuojYADgYWAJsBTwJ3ABcm5k5Rr31gdcCe1DGKHgUuB24quoWMZmY5gH7AjsDW1J+Zz5YHf/7mfniZI7fo2MZ/bv6y1Nx0IjYDDgI2I5y3R4Avp2Zd4xTbxPKfdoF2IhyPa7LzJunIq5+RcRLqni2B7YAHgZuA66Z7P2fLSJiB8pzuhXlXj5CGRfk6sx8fIKH/Sbl/+Am1fbbge9PLlJJ0oyRmS4uLi4uQ7oAVwBZW5b2UXdJo+6yfvcFNgbOprxMZoflDuCNHY43D/gDystrp3oPACdM8Jq8DPhbygtlp2Mn8BBwJrDJgO/PlbVz3tZHvRM73dfqPlwEPNPl5/oG8PIOx9scOA9Y3aXefwH7TSa2Pn+OhcAngce7xPMw8PvAvB7iWdqoe2If13lZo+6ScZ77Xpeu/5eq464PnATcMsYxngf+Fdhjgs/el2vHug+IQT7rLi4uLi7Tt9gdQJLUiohYTJmJ4MOUb9o72QW4PCKOq9VbQHlZ/UvKt5+dbAVcGBGn9xnTScD/AO+hvPh281LgVODWiNi9n3P0EctC4IBa0ZWTPN5BwE3AbwDd5n8/FPheRLyqVm/Xqt7JlMHiOtkTuLKaynCgqthuBH6XkgzoZHPgr4BLqtYic0Z1P1YC5wO7jbHr+sDhwE0R8YEJnKr+vG0D/NIEjiFJmoHm1C9GSdKsMR/4N2DkZfNR4HvVv1tTXn5HXjjnARdExPWUF/TLgDdUn/2Mkkh4ENgMOJC1TZgBlkfEVZl5xXgBRcSZlBf7uucpL8A/AtYAOwD7sPb357bA1RFxUGb+97g/dX+WMvr39HcmcaydgY8Bm1bbd1NeJFcDOwF7s3amh5cCl1XJjc2A/6C0jgC4n9JN4wnKz/7aWozzgS9FxK6Z+fAkYh3LNsAXqnNDaZFxA6UJ/BaU56Z+/38NuJnSamPWq/rmf411E1R3U1oFPFF99praPusBfxERG2VmP9fh243tQyn/FyRJs5xJAElSG06i9F9+HPgAsCIzXxj5sBoQ7/PAL1dF84HllG+ADwOeAz4KfCJrc5hXrQTOA46vnescyktRVxHx64xOAKwGzgDOy0a/6ojYGvhT4Leqok2BiyPiNTm186k3Y57MrADnUOK8HTi5mRSJiD2BfwJeXhXtQvn5jqQkAH4MvBf4SmZmrd6OwD8Cr66KtgA+BPzhJGIdyyerc9wDvB/4atbGZqjGCDgbeF+tzqkR8anMfHRAMY3lXmDHav39jB5p/3XV55081iyIiC0o96ieAPhn4LRszBhRjWdxPPBx1iZ+lkfElZl5dY+x3wK8yNpBpPfrsZ4kaYazO4AkqQ2LgKeBN2TmBfUEAEBmPgQcA/xfrfgY4HTKi8mRmfmx5kt3Zj5F6UdeH8Rs34j4xW6BVAmHT9eKHgcOysyzmwmA6hwPZOY7KUmJEbsD7+x2jgl6dW39RcoL/EQtAm4FDuzUKiLLwH5HA/X7cDbwK5T+4Adk5pfrCYCq3t3AEcBTteK3R8Sg/r7YArgL2L+KZ9TgjJn5dGaewuhZFDakzHU/7TJzTWauysxVrPtif+/IZx2W5r5QEiAvq22fkZlHNRMA1XlfyMwVlETDyL1Zj9JFotfYV1Ou9Yi9e60rSZrZTAJIktpyWmbe2O3D6iXk/FrRBpSBBP8mMy8fo96LwLmN4qVjxPF7jO5b/u6x4qpZDlxX257q+dR3rq3fn5nPTvJ4J2TmI90+zMyVlFHhRyyq/j05M+8Zo959lMEGRywGdp1EnOM5vjrnWJY3tg8ZVDDTISJ2At5aK/paZo473kV1Tz9cK9onIg7otn8H9STc9hHRbSwJSdIsYhJAktSGp4DP9LDffza2k3Vf8Hupt2ennSIiKIMAjliZmZf2cHyqb8U/USvaOSJ26aXueKq4tqsV/WSSh7wiM2/oYb/mdbuL0uS833odr/cUuDozrxlvpyxTHda/xR5UPNPlPYz+m+20PupeQGl1M+KIPur+uLbefCYlSbOUSQBJUhu+WzXdH89dje07x/pWekRmPkiZ53xEt9kHdqMMRDjish5iqmv2rz6wz/rdbMLoEfwn25/9Gz3u17ze32p2Aejih43tbtd7sr7ex7717hODime6vL62vqrHhA4AVZeZeouVfp7Rxxrbs/06SpJwYEBJUjt67d/+RGP7jj7O8QRrR4rvNpVc84XogYhY0sc5ms2j+6k7lo0b25MdcHDQ17tZr9v1nqzb+ti3Pp7DoOIZuGqww71qRXf1+YzC6IRYP3VXN7Zf0ud5JUkzkEkASVIb1hlwr5PMXFNaxvdXr7Kmtr5Bl322bWyf33Gv3jWnbpuo5u/nNR336l2v1615nonW63a9J6uf+/98bX02/72zDWWazBFvpEwJOFH9PKPTdV8lSdPI7gCSpDa8OP4uU1qvm6l6aR+xYIqO83Rje8NJHm+mXO/JmmnxTIc2n9GNGtvN51KSNAuZBJAkDbOp/mYzxt+lJ082tpvdAzQ82vz2vdn8v/lcSpJmodncPE6SpMlqTpn3q5n5tVYiqcnM5yLiQWCrqmibNuNRV9PxZUrzGb00M4+dhvNCme6x7kfTdF5J0gDZEkCSNMwebGy/tJUoOltVW//5toIYAs1+7/18QbJoCuPops1ntP7c/SwzfzqN55YkDYhJAEnSMLu2sb1fK1F0trK2viAiTAQMRnNmg0V91N2tj317mWpx3UqZjwJ31or2joh53fafYrvU1ld23UuSNKuYBJAkDbPrGP0SeFRE/FxbwTRc39h+VStRzH0PNbZ/oZdKEbEQeG0f53m2sd3Pc/at2vqmwJv6qDshEbEdoxMizedRkjRLmQSQJA2tzFwDXFAr2hY4paVwmq5ubO/TShRzXGbex+gm92+KxryUXbyXdQfOG0tzesN+xnn4DKNbEpwZEfP7qD8RzeftqgGfT5I0TUwCSJKG3TmMnvrs7Ijoa+C1iFgUEW+eyqAy8xbg3lrRwVN5fI1yRW19W+AdY+0cEYcAp/d5jjsa26/vtWJm3gx8pVa0F/CFiGhO4ddVFEdExFbj7w3AIbX1FxjdGkGSNIuZBJAkDbXMvB94V61oHnBJRHwxIvboVi8iNq5eqj5HeVn/4ADC+5fa+oEzqKvCXPO5xvZ5EXFCs0VARGwUER8ELqc053+sj3NcB6yubX8oIk6NiP0jYqeIWFJbFnWofxKjR+d/C3B9RLy123MREetFxB4R8cfA7ZTnafMe431Dbf071dgEkqQ5wCkCJUlDLzMvjogdgTOAkRe/44DjIuI+4AeUqdrmUfpk7wi8gsEn0y8CTq7WFwBvBFqfwnCuyczLI+IbwGFV0XzgQuCsiLie8vK+mDJw5Mi379dQWhD8UY/neDIiLqS8zFMd58xqaVoOLGvUfzAijqLc/62r4t2AvwdWR8RNwP1VrAurfV4JbNxLfHUR8XJg91rRRf0eQ5I0c5kEkCQJyMyzIuJ24LOMHhBtMevOl97JIL4p/S5wF7BTtf1mTAIMym9Smry/sla2bbU0XQMcAbyvz3N8kPLiPqGuHZl5U0TsQ3nxP6D20UaN7W6eqZbxHNOo8w89BylJmvHsDiBJUiUzLwN2AE4D/reHKvdQBhY8DDh8APEk8Kla0Vsiop/B6NSjqlvI64BPAs912e3HwEeAQzLzkQmc4ynKWADHABcDt1IGDFzTxzHuzcwDgSMpLRGeH6fK08DXgd8BFmfmqh5Oc2Jt/Yt2BZCkuSXK3xeSJKkpInYA9gW2BDajvHA9AawCbs3MH3WvPWUxLKSMObBJVfSOzFwx6PMOs4hYACyldPtYQGlmfxelb/wLLYa2jojYmNIKYDtgC2AD4ElKzLcDd2Rmt6RGp+PtT2npMGKPzFw5dRFLktpmEkCSpBkuIs6ifAMNcGNm7t1mPJq7IuJi4G3V5lcz8+gWw5EkDYBJAEmSZriI2Ay4mzIoIcBhmfnNFkPSHFS1fPkhZcyoBPaqpieUJM0hjgkgSdIMV/XJ/rNa0UfbikVz2odZO2j0RSYAJGlusiWAJEmzQETMB25h7UwBh2fmv7cYkuaQiHgFcBslCfAUsGtm/qTdqCRJg+AUgZIkzQKZ+WxEHA+8qSpa2GY8mnN2AM6q1m80ASBJc5ctASRJkiRJGhKOCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pAwCSBJkiRJ0pD4f2JU4JmQy6cvAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig7-2\n",
    "# PCA的结果 Epsilon pca 100 80 60\n",
    "\n",
    "# x0 = list(range(0,100*58,58))\n",
    "# x1 = list(range(0,100*48,48))\n",
    "# x2 = list(range(0,100*38,38))\n",
    "\n",
    "x0 = list(range(0,50*108,108))\n",
    "x1 = list(range(0,50*58,58))\n",
    "x2 = list(range(0,50*35,35))\n",
    "\n",
    "b0 = lists.iloc[100,:].to_list()[7:57]\n",
    "b1 = lists.iloc[130,:].to_list()[7:57]\n",
    "b2 = lists.iloc[131,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Time (minute)\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlim(0,50)\n",
    "plt.ylim(0.65,0.9)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(20)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0)/60, b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1)/60, b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2)/60, b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "\n",
    "plt.legend(fontsize=ft, loc=4, ncol=3, bbox_to_anchor=(2, 1),borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig7-3.pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 7-4\n",
    "# PCA的结果 MIMIC pca 100 80 60 40 20 time维度\n",
    "x0 = list(range(0,50*123,123))\n",
    "x1 = list(range(0,50*96,96))\n",
    "x2 = list(range(0,50*73,73))\n",
    "x3 = list(range(0,50*55,55))\n",
    "x4 = list(range(0,50*37,37))\n",
    "\n",
    "# x0 = list(range(0,50))\n",
    "# x1 = list(range(0,50))\n",
    "# x2 = list(range(0,50))\n",
    "# x3 = list(range(0,50))\n",
    "# x4 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[116,:].to_list()[7:57]\n",
    "b1 = lists.iloc[117,:].to_list()[7:57]\n",
    "b2 = lists.iloc[118,:].to_list()[7:57]\n",
    "b3 = lists.iloc[119,:].to_list()[7:57]\n",
    "b4 = lists.iloc[120,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Time (minute)\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlim(0,100)\n",
    "plt.ylim(0.68,0.8)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.05)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(40)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0)/60, b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1)/60, b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2)/60, b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "#plt.plot(np.array(x3)/60, b3,linewidth = 2, color=color1[3], linestyle = \"-\", label=\"PCA 40\")\n",
    "#plt.plot(np.array(x4)/60, b4,linewidth = 2, color=color1[4], linestyle = \"-\", label=\"PCA 20\")\n",
    "\n",
    "# plt.legend(fontsize=ft, loc=4, ncol=3, bbox_to_anchor=(2, 1),borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig7-4.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 8-3\n",
    "# PCA的结果 NUS pca 100 80 60 40 20 time维度\n",
    "x0 = list(range(0,50*203,203))\n",
    "x1 = list(range(0,50*96,96))\n",
    "x2 = list(range(0,50*63,63))\n",
    "x3 = list(range(0,50*55,55))\n",
    "x4 = list(range(0,50*37,37))\n",
    "\n",
    "# x0 = list(range(0,50))\n",
    "# x1 = list(range(0,50))\n",
    "# x2 = list(range(0,50))\n",
    "# x3 = list(range(0,50))\n",
    "# x4 = list(range(0,50))\n",
    "\n",
    "b0 = lists.iloc[204,:].to_list()[7:57]\n",
    "b1 = lists.iloc[205,:].to_list()[7:57]\n",
    "b2 = lists.iloc[206,:].to_list()[7:57]\n",
    "b3 = lists.iloc[207,:].to_list()[7:57]\n",
    "b4 = lists.iloc[208,:].to_list()[7:57]\n",
    "b5 = lists.iloc[209,:].to_list()[7:57]\n",
    "\n",
    "fig = plt.figure(figsize = (6,8)) \n",
    "plt.xlabel(\"Time (minute)\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlim(0,140)\n",
    "plt.ylim(0.68,0.99)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(40)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0)/60, b0,linewidth = 5, color=color3[2], linestyle = (0, ()), label=\"Origin\")\n",
    "plt.plot(np.array(x1)/60, b1,linewidth = 5, color=color3[0], linestyle = (0, (3, 1,1,1,1,1)), label=\"PCA 80%\")\n",
    "plt.plot(np.array(x2)/60, b2,linewidth = 5, color=color3[3], linestyle = (0, (4, 1,1,1)), label=\"PCA 60%\")\n",
    "#plt.plot(np.array(x3)/60, b3,linewidth = 2, color=color1[3], linestyle = \"-\", label=\"PCA 40\")\n",
    "#plt.plot(np.array(x4)/60, b4,linewidth = 2, color=color1[4], linestyle = \"-\", label=\"PCA 20\")\n",
    "\n",
    "# plt.legend(fontsize=ft, loc=4, ncol=3, bbox_to_anchor=(2, 1),borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig8-9.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 8\n",
    "# 浮点数定点化的影响\n",
    "x = list(range(0,27))\n",
    "p = np.array(lists.iloc[142:169,1].to_list()[:])\n",
    "auc = np.array(lists.iloc[142:169,36].to_list()[:])\n",
    "\n",
    "fig = plt.figure(figsize = (8,8)) \n",
    "#plt.grid(linestyle = \"--\") \n",
    "# plt.xticks(fontsize=28)\n",
    "# plt.yticks(fontsize=35)\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(x,p,linewidth = 6, color=color2[0], linestyle = \"-\", label=\"Time\")\n",
    "plt.tick_params(axis='y',colors=color2[0])\n",
    "\n",
    "y_major_locator=MultipleLocator(500)\n",
    "ax1.yaxis.set_major_locator(y_major_locator)\n",
    "# x_major_locator=MultipleLocator(200)\n",
    "# ax1.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax1.set_xlabel('Features',  fontsize=ft)\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, bbox_to_anchor=(1., 0), borderaxespad = 0., frameon=False)\n",
    "\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "\n",
    "\n",
    "ax2.plot(x,auc, linewidth = 6, color=color2[3], linestyle = \"-\", label=\"AUC\")\n",
    "plt.tick_params(axis='y',colors=color2[3])\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax2.yaxis.set_major_locator(y_major_locator)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.legend(fontsize=ft, loc=4, bbox_to_anchor=(0.968, 0.2), ncol=1,borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./fig8.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig 5-1\n",
    "# MIMIC数据集的backup的实验结果图\n",
    "# x0 = list(range(0,50*356,356))\n",
    "# x1 = list(range(0,50*274,274))\n",
    "# x2 = list(range(0,46*245,245))\n",
    "x0 = list(range(0,50))\n",
    "x1 = list(range(0,50))\n",
    "x2 = list(range(0,46))\n",
    "\n",
    "b0 = lists.iloc[81,:].to_list()[7:57]\n",
    "b1 = lists.iloc[82,:].to_list()[7:57]\n",
    "b2 = lists.iloc[83,:].to_list()[7:53]\n",
    "\n",
    "fig = plt.figure(figsize = (8,8)) \n",
    "plt.xlabel(\"Iteration\", fontsize=40)\n",
    "plt.ylabel(\"AUC\", fontsize=40)\n",
    "#plt.grid(linestyle = \"--\") \n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "ax=plt.gca()\n",
    "y_major_locator=MultipleLocator(0.1)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "x_major_locator=MultipleLocator(10)\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "\n",
    "plt.plot(np.array(x0), b0,linewidth = 3, color=color3[2], linestyle = \"-\", label=\"$VFL$\")\n",
    "# plt.plot(np.array(x1), b1,linewidth = 3, color=color3[0], linestyle = \"-\", label=\"$B_{1}$\")\n",
    "# plt.plot(np.array(x2), b2,linewidth = 3, color=color3[3], linestyle = \"-\", label=\"$B_{2}$\")\n",
    "#plt.hlines(0.77, -10, 310, linestyles='dashed',linewidth=1.2,colors='#3C323C')\n",
    "plt.legend(fontsize=ft, loc=4, ncol=1, borderaxespad = 0., frameon=False)\n",
    "plt.savefig(\"./iteration.png\", bbox_inches=\"tight\")\n"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "d7659522ea36f8d4416f605f4191ae8739ea0c9012131bb1605eba08a7d2bf6f"
  },
  "kernelspec": {
   "display_name": "Python 3.6.12 ('python36')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.12"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> default-13deb6ca-0e94-4216-a9d7-8d3e7b3852f0.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> default-3e1ac2de-bc4d-4bcc-9e37-8ad2b6ee18a5.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> default-4c768598-81c6-4064-a818-50ed3235b382.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> default-85a3cff5-4541-43b0-b807-0acc6a11caaf.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lazy_git_push.sh <==
git add .
git commit -m "up"
git push

==> lazy_push.sh <==
git add .
git commit -m "up"
git push
